Cluster adjacency properties of scattering amplitudes

We conjecture a new set of analytic relations for scattering amplitudes in planar N=4 super Yang-Mills theory. They generalise the Steinmann relations and are expressed in terms of the cluster algebras associated to Gr(4,n). In terms of the symbol, they dictate which letters can appear consecutively. We study heptagon amplitudes and integrals in detail and present symbols for previously unknown integrals at two and three loops which support our conjecture.

==> anc/README.txt <==
#############################################################
#   Ancillary files for                                     #
#                                                           #
#   CLUSTER ADJACENCY PROPERTIES OF SCATTERING AMPLITUDES   #
#   James Drummond, Jack Foster, Ömer Gürdoğan              #
#                                                           #
#############################################################
 
The files

   hept_int_tilde_1.m
   hept_int_2.m
   hept_int_tilde_2.m
   hept_int_3.m


accompany the preprint CLUSTER ADJACENCY PROPERTIES OF SCATTERING
AMPLITUDES and contain the symbols of the integrals

   \tilde{I}^{(1)}
   I^{(2)}
   \tilde{I}^{(2)}
   I^{(3)}

considered therein, respectvely.

See below for the definitions of the integrals and the notation used.


########################
#  INTEGRALS INCLUDED  #
########################

+------------------------------------+
|hept_int_tilde_1.m: \tilde{I}^{(1)} |
+------------------------------------+
  

  - integrand:
 
                (AB13)(AB46)N(2)
    ------------------------------------------		
    (AB12)(AB23)(AB34)(AB45)(AB56)(AB67)(1347)

    where
 
          N(2)=(2345)(7(12)(34)(56))
 
  - diagram:

         1  7  6       
          |__\|        
       2__/:  :\__ 5    
          \:__:/       
          /    \       
         3      4

+----------------------+
|hept_int_2.m: I^{(2)} |
+----------------------+

   - integrand:

                      (AB13)(CD46)N(2)
     ------------------------------------------------------
     (AB71)(AB12)(AB23)(AB34)(ABCD)(CD34)(CD45)(CD56)(CD67)

     where N(2) is defined above

   - diagram:

         1    7    6       
          |___|___/        
       2__/:  |  :\__ 5    
          \:__|__:/       
          /       \       
         3         4


+------------------------------------+
|hept_int_tilde_2.m: \tilde{I}^{(2)} |
+------------------------------------+

   - integrand:

                       (AB13)(EF46)(3467)N(2)
     ------------------------------------------------------------
     (AB67)(AB12)(AB23)(AB34)(ABCD)(CD34)(CD45)(CD56)(CD67)(1347)

     where N(2) is defined above 

   - diagram:
    
         1  7      6      
          |/______/       
       2__/:  |  :\__ 5   
          \:__|__:/      
          /       \      
         3         4


+----------------------+
|hept_int_3.m: I^{(3)} |
+----------------------+

   - integrand:

                           (AB13)(EF46)(3467)N(2)
     ------------------------------------------------------------------------
     (AB71)(AB12)(AB23)(AB34)(ABCD)(CD34)(CD67)(CDEF)(EF34)(EF45)(EF56)(EF67)

     where N(2) is defined above

   - diagram:

         1    7     6       
          |___|______/      
       2__/:  |  |  :\__ 5  
          \:__|__|__:/     
          /          \     
         3            4



##############
#  NOTATION  #
##############

In the files containing the integrals "ab" denotes  twistor four-brackets:

ab[i,j,k,l] = (ijkl)

while "seven" denotes the quadratic, intersection-type brackets:

seven[a,b,c,d,e,f,g] = (a(bc)(de)(fg)) = (abde)(acfg) - (abfg)(acde) .

T[i_1,i_2, ...] denotes a word in the symbol and the integers i_k represent the "i_k"th letter of the following 42-letter alphabet:

{a11, a12, a13, a14, a15, a16, a17, a21, a22, a23, a24, a25, a26, a27, a31, a32, a33, a34, a35, a36, a37, a41, a42, a43, a44, a45, a46, a47, a51, a52, a53, a54, a55, a56, a57, a61, a62, a63, a64, a65, a66, a67} .

where aij is defined in equation (10).


==> anc/hept_int_2.m <==
-3*T[1, 1, 1, 4] - 2*T[1, 1, 1, 5] + T[1, 1, 1, 8] + 3*T[1, 1, 1, 12] - 
 T[1, 1, 1, 15] + 2*T[1, 1, 1, 18] + 2*T[1, 1, 4, 4] + 2*T[1, 1, 4, 8] - 
 3*T[1, 1, 4, 12] - 5*T[1, 1, 4, 18] - 2*T[1, 1, 4, 30] - 2*T[1, 1, 5, 9] - 
 3*T[1, 1, 5, 12] - 2*T[1, 1, 5, 13] - T[1, 1, 5, 18] - 2*T[1, 1, 8, 12] + 
 T[1, 1, 8, 18] - T[1, 1, 8, 20] + 2*T[1, 1, 8, 30] - T[1, 1, 8, 33] - 
 2*T[1, 1, 9, 5] + 4*T[1, 1, 9, 9] + 4*T[1, 1, 9, 15] + 2*T[1, 1, 12, 5] - 
 2*T[1, 1, 12, 8] + T[1, 1, 12, 12] + 3*T[1, 1, 12, 18] + 2*T[1, 1, 12, 30] - 
 2*T[1, 1, 15, 5] + 2*T[1, 1, 15, 8] + 4*T[1, 1, 15, 9] + T[1, 1, 15, 10] + 
 2*T[1, 1, 15, 12] + 2*T[1, 1, 15, 13] + 2*T[1, 1, 15, 15] - 
 T[1, 1, 15, 18] - 2*T[1, 1, 15, 30] + 2*T[1, 1, 18, 5] - T[1, 1, 18, 8] + 
 3*T[1, 1, 18, 12] + T[1, 1, 18, 13] - T[1, 1, 18, 15] + T[1, 1, 18, 18] + 
 T[1, 1, 18, 33] - T[1, 1, 24, 5] - T[1, 1, 24, 8] - T[1, 1, 24, 10] + 
 T[1, 1, 24, 15] - T[1, 1, 27, 8] - T[1, 1, 27, 13] + T[1, 1, 27, 15] + 
 T[1, 1, 27, 18] + T[1, 1, 27, 20] - T[1, 1, 31, 5] + T[1, 1, 31, 13] + 
 T[1, 1, 31, 18] - T[1, 1, 31, 33] + 2*T[1, 4, 1, 4] + 2*T[1, 4, 1, 5] - 
 2*T[1, 4, 1, 9] - 2*T[1, 4, 1, 12] - 2*T[1, 4, 1, 15] - 2*T[1, 4, 1, 18] + 
 2*T[1, 4, 4, 1] + 2*T[1, 4, 4, 4] + T[1, 4, 4, 8] - 2*T[1, 4, 4, 12] - 
 3*T[1, 4, 4, 18] - T[1, 4, 4, 30] + 2*T[1, 4, 4, 38] - T[1, 4, 7, 8] - 
 T[1, 4, 7, 20] + T[1, 4, 7, 30] + T[1, 4, 7, 33] + T[1, 4, 8, 18] + 
 T[1, 4, 8, 20] - T[1, 4, 8, 33] + T[1, 4, 11, 18] + T[1, 4, 11, 20] - 
 T[1, 4, 11, 33] - 2*T[1, 4, 12, 1] - 2*T[1, 4, 12, 4] - 2*T[1, 4, 12, 5] + 
 2*T[1, 4, 12, 9] + 3*T[1, 4, 12, 12] + 2*T[1, 4, 12, 15] + 
 3*T[1, 4, 12, 18] - 2*T[1, 4, 12, 38] - 2*T[1, 4, 18, 1] - 
 2*T[1, 4, 18, 4] - 2*T[1, 4, 18, 5] - T[1, 4, 18, 8] + 2*T[1, 4, 18, 9] + 
 3*T[1, 4, 18, 12] - T[1, 4, 18, 13] + 3*T[1, 4, 18, 15] + 
 3*T[1, 4, 18, 18] + T[1, 4, 18, 33] - 2*T[1, 4, 18, 38] + T[1, 4, 27, 8] + 
 T[1, 4, 27, 13] - T[1, 4, 27, 15] - T[1, 4, 27, 18] - T[1, 4, 27, 20] + 
 T[1, 4, 38, 2] - 2*T[1, 4, 38, 9] - 3*T[1, 4, 38, 15] + T[1, 4, 38, 18] + 
 T[1, 4, 38, 30] - 2*T[1, 5, 1, 8] - 2*T[1, 5, 1, 9] + 2*T[1, 5, 1, 18] + 
 T[1, 5, 2, 10] + T[1, 5, 2, 12] + T[1, 5, 2, 13] - T[1, 5, 2, 15] + 
 T[1, 5, 2, 18] - 2*T[1, 5, 5, 2] - 6*T[1, 5, 5, 5] + 2*T[1, 5, 5, 9] + 
 3*T[1, 5, 5, 12] - T[1, 5, 5, 13] + 3*T[1, 5, 5, 15] + 4*T[1, 5, 5, 18] + 
 T[1, 5, 9, 2] + T[1, 5, 9, 5] - T[1, 5, 9, 18] + T[1, 5, 12, 2] + 
 4*T[1, 5, 12, 5] + T[1, 5, 12, 8] - 5*T[1, 5, 12, 12] - T[1, 5, 12, 15] - 
 5*T[1, 5, 12, 18] + T[1, 5, 13, 2] - T[1, 5, 13, 5] + T[1, 5, 13, 18] + 
 T[1, 5, 15, 2] + T[1, 5, 15, 5] - T[1, 5, 15, 10] - 2*T[1, 5, 15, 18] + 
 T[1, 5, 18, 2] + 4*T[1, 5, 18, 5] + 2*T[1, 5, 18, 8] - 5*T[1, 5, 18, 12] + 
 T[1, 5, 18, 13] - 2*T[1, 5, 18, 15] - 5*T[1, 5, 18, 18] - T[1, 5, 18, 33] + 
 T[1, 5, 19, 2] - T[1, 5, 19, 5] - T[1, 5, 19, 10] + T[1, 5, 24, 5] + 
 T[1, 5, 24, 8] + T[1, 5, 24, 10] - T[1, 5, 24, 15] + T[1, 5, 31, 5] - 
 T[1, 5, 31, 13] - T[1, 5, 31, 18] + T[1, 5, 31, 33] - T[1, 5, 41, 8] + 
 T[1, 5, 41, 12] + T[1, 5, 41, 33] - T[1, 8, 4, 8] + T[1, 8, 4, 18] + 
 T[1, 8, 4, 30] + T[1, 8, 7, 8] + T[1, 8, 7, 20] - T[1, 8, 7, 30] - 
 T[1, 8, 7, 33] - T[1, 8, 11, 18] - T[1, 8, 11, 20] + T[1, 8, 11, 33] + 
 T[1, 8, 12, 8] - T[1, 8, 12, 18] - T[1, 8, 12, 30] + T[1, 8, 18, 8] - 
 T[1, 8, 18, 12] - T[1, 8, 18, 33] - T[1, 8, 41, 8] + T[1, 8, 41, 12] + 
 T[1, 8, 41, 33] - T[1, 9, 1, 5] + T[1, 9, 1, 8] + 2*T[1, 9, 1, 9] + 
 T[1, 9, 1, 15] - T[1, 9, 1, 18] - T[1, 9, 2, 10] - T[1, 9, 2, 12] - 
 T[1, 9, 2, 13] + T[1, 9, 2, 15] - T[1, 9, 2, 18] + 2*T[1, 9, 5, 2] + 
 T[1, 9, 5, 12] + T[1, 9, 5, 13] - T[1, 9, 5, 15] - T[1, 9, 9, 2] + 
 T[1, 9, 9, 5] - 2*T[1, 9, 9, 9] - 2*T[1, 9, 9, 15] + T[1, 9, 9, 18] - 
 2*T[1, 9, 9, 38] - T[1, 9, 12, 2] + T[1, 9, 12, 15] - T[1, 9, 12, 18] - 
 T[1, 9, 12, 30] - T[1, 9, 13, 2] + T[1, 9, 13, 5] - T[1, 9, 13, 18] - 
 T[1, 9, 15, 2] + T[1, 9, 15, 5] - 2*T[1, 9, 15, 9] - 2*T[1, 9, 15, 15] + 
 T[1, 9, 15, 18] - 2*T[1, 9, 15, 38] - T[1, 9, 18, 2] - T[1, 9, 18, 8] - 
 T[1, 9, 18, 12] - T[1, 9, 18, 13] + 2*T[1, 9, 18, 15] - T[1, 9, 19, 2] + 
 T[1, 9, 19, 5] + T[1, 9, 19, 10] + T[1, 9, 38, 2] - 2*T[1, 9, 38, 9] - 
 3*T[1, 9, 38, 15] + T[1, 9, 38, 18] + T[1, 9, 38, 30] + 2*T[1, 12, 1, 9] + 
 2*T[1, 12, 1, 15] - 2*T[1, 12, 4, 1] - 2*T[1, 12, 4, 4] - T[1, 12, 4, 8] + 
 4*T[1, 12, 4, 12] + 5*T[1, 12, 4, 18] + T[1, 12, 4, 30] - 
 2*T[1, 12, 4, 38] + 6*T[1, 12, 5, 5] - 3*T[1, 12, 5, 12] + T[1, 12, 5, 13] - 
 T[1, 12, 5, 15] - 4*T[1, 12, 5, 18] + T[1, 12, 8, 12] - T[1, 12, 8, 18] - 
 T[1, 12, 8, 30] + T[1, 12, 8, 33] - 2*T[1, 12, 9, 9] - 2*T[1, 12, 9, 15] + 
 2*T[1, 12, 12, 1] + 2*T[1, 12, 12, 4] - 4*T[1, 12, 12, 5] - 
 2*T[1, 12, 12, 9] + T[1, 12, 12, 12] - 2*T[1, 12, 12, 15] + 
 T[1, 12, 12, 18] + 2*T[1, 12, 12, 38] - T[1, 12, 15, 8] - 
 2*T[1, 12, 15, 9] - T[1, 12, 15, 12] - T[1, 12, 15, 13] - T[1, 12, 15, 15] + 
 T[1, 12, 15, 18] + T[1, 12, 15, 30] + 2*T[1, 12, 18, 1] + 
 2*T[1, 12, 18, 4] - 4*T[1, 12, 18, 5] - 2*T[1, 12, 18, 9] + 
 T[1, 12, 18, 12] - 2*T[1, 12, 18, 15] + T[1, 12, 18, 18] + 
 2*T[1, 12, 18, 38] - T[1, 12, 38, 2] + 2*T[1, 12, 38, 9] + 
 3*T[1, 12, 38, 15] - T[1, 12, 38, 18] - T[1, 12, 38, 30] + T[1, 12, 41, 8] - 
 T[1, 12, 41, 12] - T[1, 12, 41, 33] - T[1, 15, 1, 5] + T[1, 15, 1, 8] + 
 2*T[1, 15, 1, 9] + T[1, 15, 1, 15] - T[1, 15, 1, 18] - T[1, 15, 2, 10] - 
 T[1, 15, 2, 12] - T[1, 15, 2, 13] + T[1, 15, 2, 15] - T[1, 15, 2, 18] + 
 2*T[1, 15, 5, 2] + T[1, 15, 5, 12] + T[1, 15, 5, 13] - T[1, 15, 5, 15] - 
 T[1, 15, 9, 2] + T[1, 15, 9, 5] - 2*T[1, 15, 9, 9] - 2*T[1, 15, 9, 15] + 
 T[1, 15, 9, 18] - 2*T[1, 15, 9, 38] - T[1, 15, 12, 2] + T[1, 15, 12, 15] - 
 T[1, 15, 12, 18] - T[1, 15, 12, 30] - T[1, 15, 13, 2] + T[1, 15, 13, 5] - 
 T[1, 15, 13, 18] - T[1, 15, 15, 2] + T[1, 15, 15, 5] - 2*T[1, 15, 15, 9] - 
 2*T[1, 15, 15, 15] + T[1, 15, 15, 18] - 2*T[1, 15, 15, 38] - 
 T[1, 15, 18, 2] - T[1, 15, 18, 8] - T[1, 15, 18, 12] - T[1, 15, 18, 13] + 
 2*T[1, 15, 18, 15] - T[1, 15, 19, 2] + T[1, 15, 19, 5] + T[1, 15, 19, 10] + 
 T[1, 15, 38, 2] - 2*T[1, 15, 38, 9] - 3*T[1, 15, 38, 15] + 
 T[1, 15, 38, 18] + T[1, 15, 38, 30] + 2*T[1, 18, 1, 9] + 2*T[1, 18, 1, 15] - 
 2*T[1, 18, 4, 1] - 2*T[1, 18, 4, 4] - T[1, 18, 4, 8] + 4*T[1, 18, 4, 12] + 
 5*T[1, 18, 4, 18] + T[1, 18, 4, 30] - 2*T[1, 18, 4, 38] + 6*T[1, 18, 5, 5] - 
 3*T[1, 18, 5, 12] + T[1, 18, 5, 13] - T[1, 18, 5, 15] - 4*T[1, 18, 5, 18] + 
 T[1, 18, 8, 12] - T[1, 18, 8, 18] - T[1, 18, 8, 30] + T[1, 18, 8, 33] - 
 2*T[1, 18, 9, 9] - 2*T[1, 18, 9, 15] + 2*T[1, 18, 12, 1] + 
 2*T[1, 18, 12, 4] - 4*T[1, 18, 12, 5] - 2*T[1, 18, 12, 9] + 
 T[1, 18, 12, 12] - 2*T[1, 18, 12, 15] + T[1, 18, 12, 18] + 
 2*T[1, 18, 12, 38] - T[1, 18, 15, 8] - 2*T[1, 18, 15, 9] - 
 T[1, 18, 15, 12] - T[1, 18, 15, 13] - T[1, 18, 15, 15] + T[1, 18, 15, 18] + 
 T[1, 18, 15, 30] + 2*T[1, 18, 18, 1] + 2*T[1, 18, 18, 4] - 
 4*T[1, 18, 18, 5] - 2*T[1, 18, 18, 9] + T[1, 18, 18, 12] - 
 2*T[1, 18, 18, 15] + T[1, 18, 18, 18] + 2*T[1, 18, 18, 38] - 
 T[1, 18, 38, 2] + 2*T[1, 18, 38, 9] + 3*T[1, 18, 38, 15] - 
 T[1, 18, 38, 18] - T[1, 18, 38, 30] + T[1, 18, 41, 8] - T[1, 18, 41, 12] - 
 T[1, 18, 41, 33] - T[1, 21, 4, 8] + T[1, 21, 4, 18] + T[1, 21, 4, 30] + 
 T[1, 21, 7, 8] + T[1, 21, 7, 20] - T[1, 21, 7, 30] - T[1, 21, 7, 33] - 
 T[1, 21, 11, 18] - T[1, 21, 11, 20] + T[1, 21, 11, 33] + T[1, 21, 12, 8] - 
 T[1, 21, 12, 18] - T[1, 21, 12, 30] + T[1, 21, 18, 8] - T[1, 21, 18, 12] - 
 T[1, 21, 18, 33] - T[1, 21, 41, 8] + T[1, 21, 41, 12] + T[1, 21, 41, 33] - 
 T[1, 37, 1, 5] - T[1, 37, 1, 8] + T[1, 37, 1, 15] + T[1, 37, 1, 18] + 
 T[1, 37, 3, 10] - T[1, 37, 3, 20] + T[1, 37, 3, 33] - T[1, 37, 8, 18] - 
 T[1, 37, 8, 20] + T[1, 37, 8, 33] + T[1, 37, 11, 18] + T[1, 37, 11, 20] - 
 T[1, 37, 11, 33] - T[1, 37, 22, 8] - T[1, 37, 22, 10] - T[1, 37, 22, 13] + 
 T[1, 37, 22, 15] + T[1, 37, 22, 20] + T[1, 37, 24, 5] + T[1, 37, 24, 8] + 
 T[1, 37, 24, 10] - T[1, 37, 24, 15] + T[1, 37, 31, 5] - T[1, 37, 31, 13] - 
 T[1, 37, 31, 18] + T[1, 37, 31, 33] - T[1, 42, 1, 5] - T[1, 42, 1, 8] + 
 T[1, 42, 1, 15] + T[1, 42, 1, 18] - T[1, 42, 6, 2] + T[1, 42, 6, 10] + 
 T[1, 42, 6, 13] - T[1, 42, 6, 20] - T[1, 42, 9, 2] + T[1, 42, 9, 5] - 
 T[1, 42, 9, 18] + T[1, 42, 13, 2] - T[1, 42, 13, 5] + T[1, 42, 13, 18] - 
 T[1, 42, 15, 2] + T[1, 42, 15, 5] + T[1, 42, 15, 10] + T[1, 42, 19, 2] - 
 T[1, 42, 19, 5] - T[1, 42, 19, 10] - T[1, 42, 22, 8] - T[1, 42, 22, 10] - 
 T[1, 42, 22, 13] + T[1, 42, 22, 15] + T[1, 42, 22, 20] + T[1, 42, 27, 8] + 
 T[1, 42, 27, 13] - T[1, 42, 27, 15] - T[1, 42, 27, 18] - T[1, 42, 27, 20] + 
 2*T[2, 2, 2, 5] - 2*T[2, 2, 2, 13] + 2*T[2, 2, 2, 15] + 2*T[2, 2, 2, 16] - 
 3*T[2, 2, 2, 28] - 3*T[2, 2, 2, 35] + 2*T[2, 2, 5, 2] - 2*T[2, 2, 5, 5] + 
 2*T[2, 2, 5, 9] - T[2, 2, 5, 10] + T[2, 2, 5, 12] + 2*T[2, 2, 5, 13] - 
 T[2, 2, 5, 16] - T[2, 2, 5, 18] + 2*T[2, 2, 6, 2] + 2*T[2, 2, 6, 6] - 
 2*T[2, 2, 6, 10] - 2*T[2, 2, 6, 13] + 2*T[2, 2, 6, 20] + T[2, 2, 9, 2] + 
 T[2, 2, 9, 5] - 2*T[2, 2, 9, 9] - 2*T[2, 2, 9, 15] + T[2, 2, 9, 18] - 
 T[2, 2, 10, 5] + 3*T[2, 2, 10, 13] - 2*T[2, 2, 10, 15] - T[2, 2, 10, 16] - 
 2*T[2, 2, 10, 20] + T[2, 2, 10, 30] - T[2, 2, 13, 2] + T[2, 2, 13, 5] + 
 3*T[2, 2, 13, 10] + T[2, 2, 13, 13] - T[2, 2, 13, 15] - T[2, 2, 13, 16] + 
 T[2, 2, 13, 18] - T[2, 2, 13, 20] + T[2, 2, 13, 33] + T[2, 2, 15, 2] + 
 T[2, 2, 15, 5] - T[2, 2, 15, 8] - 2*T[2, 2, 15, 9] - 2*T[2, 2, 15, 10] - 
 T[2, 2, 15, 12] - T[2, 2, 15, 13] - T[2, 2, 15, 15] + T[2, 2, 15, 30] - 
 T[2, 2, 16, 5] - T[2, 2, 16, 10] + T[2, 2, 16, 13] - T[2, 2, 16, 33] - 
 T[2, 2, 19, 2] + T[2, 2, 19, 5] + T[2, 2, 19, 10] - T[2, 2, 25, 2] + 
 T[2, 2, 25, 13] - T[2, 2, 25, 18] - T[2, 2, 25, 20] - 3*T[2, 2, 28, 2] - 
 T[2, 2, 28, 12] - T[2, 2, 28, 16] + 3*T[2, 2, 28, 28] + 3*T[2, 2, 28, 35] - 
 T[2, 2, 32, 2] + T[2, 2, 32, 10] + T[2, 2, 32, 15] - T[2, 2, 32, 30] - 
 3*T[2, 2, 35, 2] + T[2, 2, 35, 8] + T[2, 2, 35, 20] + 3*T[2, 2, 35, 28] - 
 T[2, 2, 35, 30] - T[2, 2, 35, 33] + 3*T[2, 2, 35, 35] + T[2, 5, 1, 5] - 
 T[2, 5, 1, 8] - 2*T[2, 5, 1, 9] - T[2, 5, 1, 15] + T[2, 5, 1, 18] - 
 T[2, 5, 2, 2] + T[2, 5, 2, 10] + T[2, 5, 2, 12] + 2*T[2, 5, 2, 13] - 
 2*T[2, 5, 2, 15] - T[2, 5, 2, 16] + T[2, 5, 2, 18] + 3*T[2, 5, 2, 28] + 
 3*T[2, 5, 2, 35] - 2*T[2, 5, 5, 2] + 2*T[2, 5, 5, 5] - 2*T[2, 5, 5, 12] - 
 4*T[2, 5, 5, 13] + 2*T[2, 5, 5, 15] - 2*T[2, 5, 5, 19] + T[2, 5, 9, 2] - 
 T[2, 5, 9, 5] + 2*T[2, 5, 9, 9] + 2*T[2, 5, 9, 15] - T[2, 5, 9, 18] + 
 T[2, 5, 12, 2] - T[2, 5, 12, 15] + T[2, 5, 12, 18] + T[2, 5, 12, 30] + 
 T[2, 5, 13, 2] - 3*T[2, 5, 13, 5] - T[2, 5, 13, 10] + T[2, 5, 13, 13] + 
 T[2, 5, 13, 15] + T[2, 5, 13, 16] + T[2, 5, 13, 18] + 2*T[2, 5, 13, 19] + 
 T[2, 5, 13, 20] - T[2, 5, 13, 33] + T[2, 5, 15, 2] - T[2, 5, 15, 5] + 
 T[2, 5, 15, 8] + 2*T[2, 5, 15, 9] + T[2, 5, 15, 12] + T[2, 5, 15, 13] + 
 T[2, 5, 15, 15] - 2*T[2, 5, 15, 18] - T[2, 5, 15, 30] + T[2, 5, 18, 2] + 
 T[2, 5, 18, 8] + T[2, 5, 18, 12] + T[2, 5, 18, 13] - 2*T[2, 5, 18, 15] + 
 T[2, 5, 19, 2] - 3*T[2, 5, 19, 5] - T[2, 5, 19, 10] + 2*T[2, 5, 19, 13] + 
 2*T[2, 5, 19, 19] + 3*T[2, 5, 28, 2] + T[2, 5, 28, 12] + T[2, 5, 28, 16] - 
 3*T[2, 5, 28, 28] - 3*T[2, 5, 28, 35] + 3*T[2, 5, 35, 2] - T[2, 5, 35, 8] - 
 T[2, 5, 35, 20] - 3*T[2, 5, 35, 28] + T[2, 5, 35, 30] + T[2, 5, 35, 33] - 
 3*T[2, 5, 35, 35] + T[2, 5, 39, 5] + T[2, 5, 39, 10] - T[2, 5, 39, 13] + 
 T[2, 5, 39, 33] + 2*T[2, 6, 2, 6] - T[2, 6, 2, 13] + T[2, 6, 2, 15] + 
 T[2, 6, 2, 16] + T[2, 6, 3, 10] - T[2, 6, 3, 20] + T[2, 6, 3, 33] + 
 T[2, 6, 6, 2] + 2*T[2, 6, 6, 6] - T[2, 6, 6, 10] + T[2, 6, 6, 13] - 
 2*T[2, 6, 6, 16] - T[2, 6, 6, 20] - 2*T[2, 6, 10, 6] + 2*T[2, 6, 10, 10] + 
 T[2, 6, 10, 16] + T[2, 6, 10, 20] - T[2, 6, 10, 30] + T[2, 6, 13, 13] - 
 T[2, 6, 13, 15] - T[2, 6, 13, 16] - T[2, 6, 13, 18] - T[2, 6, 13, 20] + 
 T[2, 6, 13, 33] - 2*T[2, 6, 16, 6] + T[2, 6, 16, 10] + 2*T[2, 6, 16, 16] + 
 T[2, 6, 16, 20] - T[2, 6, 16, 33] - T[2, 6, 20, 10] + T[2, 6, 20, 16] + 
 T[2, 6, 20, 30] - T[2, 6, 20, 33] + T[2, 6, 25, 2] - T[2, 6, 25, 13] + 
 T[2, 6, 25, 18] + T[2, 6, 25, 20] + T[2, 6, 32, 2] - T[2, 6, 32, 10] - 
 T[2, 6, 32, 15] + T[2, 6, 32, 30] - T[2, 9, 1, 5] + T[2, 9, 1, 8] + 
 2*T[2, 9, 1, 9] + T[2, 9, 1, 15] - T[2, 9, 1, 18] - T[2, 9, 2, 10] - 
 T[2, 9, 2, 12] - T[2, 9, 2, 13] + T[2, 9, 2, 15] - T[2, 9, 2, 18] + 
 2*T[2, 9, 5, 2] + T[2, 9, 5, 12] + T[2, 9, 5, 13] - T[2, 9, 5, 15] - 
 T[2, 9, 9, 2] + T[2, 9, 9, 5] - 2*T[2, 9, 9, 9] - 2*T[2, 9, 9, 15] + 
 T[2, 9, 9, 18] - 2*T[2, 9, 9, 38] - T[2, 9, 12, 2] + T[2, 9, 12, 15] - 
 T[2, 9, 12, 18] - T[2, 9, 12, 30] - T[2, 9, 13, 2] + T[2, 9, 13, 5] - 
 T[2, 9, 13, 18] - T[2, 9, 15, 2] + T[2, 9, 15, 5] - 2*T[2, 9, 15, 9] - 
 2*T[2, 9, 15, 15] + T[2, 9, 15, 18] - 2*T[2, 9, 15, 38] - T[2, 9, 18, 2] - 
 T[2, 9, 18, 8] - T[2, 9, 18, 12] - T[2, 9, 18, 13] + 2*T[2, 9, 18, 15] - 
 T[2, 9, 19, 2] + T[2, 9, 19, 5] + T[2, 9, 19, 10] + T[2, 9, 38, 2] - 
 2*T[2, 9, 38, 9] - 3*T[2, 9, 38, 15] + T[2, 9, 38, 18] + T[2, 9, 38, 30] + 
 T[2, 10, 2, 13] - T[2, 10, 2, 15] - T[2, 10, 2, 16] - T[2, 10, 3, 10] + 
 T[2, 10, 3, 20] - T[2, 10, 3, 33] - 2*T[2, 10, 6, 6] + 2*T[2, 10, 6, 10] + 
 2*T[2, 10, 6, 16] + 2*T[2, 10, 10, 6] - 2*T[2, 10, 10, 10] - 
 2*T[2, 10, 10, 16] - T[2, 10, 13, 10] - T[2, 10, 13, 13] + 
 T[2, 10, 13, 15] + T[2, 10, 13, 16] + T[2, 10, 13, 20] - T[2, 10, 13, 33] + 
 2*T[2, 10, 16, 6] - 2*T[2, 10, 16, 10] - 2*T[2, 10, 16, 16] + 
 T[2, 10, 20, 10] - T[2, 10, 20, 16] - T[2, 10, 20, 30] + T[2, 10, 20, 33] + 
 T[2, 10, 36, 16] - T[2, 10, 36, 20] + T[2, 10, 36, 30] + T[2, 10, 39, 5] + 
 T[2, 10, 39, 10] - T[2, 10, 39, 13] + T[2, 10, 39, 33] + T[2, 13, 2, 13] - 
 T[2, 13, 2, 15] - T[2, 13, 2, 16] - 2*T[2, 13, 5, 5] + T[2, 13, 5, 10] + 
 T[2, 13, 5, 13] + T[2, 13, 5, 15] + T[2, 13, 5, 16] + T[2, 13, 5, 18] + 
 2*T[2, 13, 5, 19] - T[2, 13, 6, 2] + T[2, 13, 6, 10] + T[2, 13, 6, 13] - 
 T[2, 13, 6, 20] - T[2, 13, 9, 2] + T[2, 13, 9, 5] - T[2, 13, 9, 18] + 
 T[2, 13, 10, 5] - 2*T[2, 13, 10, 13] + T[2, 13, 10, 15] + T[2, 13, 10, 16] + 
 T[2, 13, 10, 20] + T[2, 13, 13, 2] + T[2, 13, 13, 5] - T[2, 13, 13, 10] - 
 2*T[2, 13, 13, 13] - 2*T[2, 13, 13, 19] - T[2, 13, 15, 2] + 
 T[2, 13, 15, 5] + T[2, 13, 15, 10] + T[2, 13, 16, 5] + T[2, 13, 16, 10] - 
 T[2, 13, 16, 13] + T[2, 13, 16, 33] + T[2, 13, 19, 2] + T[2, 13, 19, 5] - 
 T[2, 13, 19, 10] - 2*T[2, 13, 19, 13] - 2*T[2, 13, 19, 19] - 
 T[2, 13, 39, 5] - T[2, 13, 39, 10] + T[2, 13, 39, 13] - T[2, 13, 39, 33] - 
 T[2, 15, 1, 5] + T[2, 15, 1, 8] + 2*T[2, 15, 1, 9] + T[2, 15, 1, 15] - 
 T[2, 15, 1, 18] - T[2, 15, 2, 10] - T[2, 15, 2, 12] - T[2, 15, 2, 13] + 
 T[2, 15, 2, 15] - T[2, 15, 2, 18] + 2*T[2, 15, 5, 2] + T[2, 15, 5, 12] + 
 T[2, 15, 5, 13] - T[2, 15, 5, 15] - T[2, 15, 9, 2] + T[2, 15, 9, 5] - 
 2*T[2, 15, 9, 9] - 2*T[2, 15, 9, 15] + T[2, 15, 9, 18] - 2*T[2, 15, 9, 38] - 
 T[2, 15, 12, 2] + T[2, 15, 12, 15] - T[2, 15, 12, 18] - T[2, 15, 12, 30] - 
 T[2, 15, 13, 2] + T[2, 15, 13, 5] - T[2, 15, 13, 18] - T[2, 15, 15, 2] + 
 T[2, 15, 15, 5] - 2*T[2, 15, 15, 9] - 2*T[2, 15, 15, 15] + 
 T[2, 15, 15, 18] - 2*T[2, 15, 15, 38] - T[2, 15, 18, 2] - T[2, 15, 18, 8] - 
 T[2, 15, 18, 12] - T[2, 15, 18, 13] + 2*T[2, 15, 18, 15] - T[2, 15, 19, 2] + 
 T[2, 15, 19, 5] + T[2, 15, 19, 10] + T[2, 15, 38, 2] - 2*T[2, 15, 38, 9] - 
 3*T[2, 15, 38, 15] + T[2, 15, 38, 18] + T[2, 15, 38, 30] + T[2, 16, 2, 13] - 
 T[2, 16, 2, 15] - T[2, 16, 2, 16] - T[2, 16, 3, 10] + T[2, 16, 3, 20] - 
 T[2, 16, 3, 33] - 2*T[2, 16, 6, 6] + 2*T[2, 16, 6, 10] + 2*T[2, 16, 6, 16] + 
 2*T[2, 16, 10, 6] - 2*T[2, 16, 10, 10] - 2*T[2, 16, 10, 16] - 
 T[2, 16, 13, 10] - T[2, 16, 13, 13] + T[2, 16, 13, 15] + T[2, 16, 13, 16] + 
 T[2, 16, 13, 20] - T[2, 16, 13, 33] + 2*T[2, 16, 16, 6] - 
 2*T[2, 16, 16, 10] - 2*T[2, 16, 16, 16] + T[2, 16, 20, 10] - 
 T[2, 16, 20, 16] - T[2, 16, 20, 30] + T[2, 16, 20, 33] + T[2, 16, 36, 16] - 
 T[2, 16, 36, 20] + T[2, 16, 36, 30] + T[2, 16, 39, 5] + T[2, 16, 39, 10] - 
 T[2, 16, 39, 13] + T[2, 16, 39, 33] + T[2, 19, 2, 13] - T[2, 19, 2, 15] - 
 T[2, 19, 2, 16] - 2*T[2, 19, 5, 5] + T[2, 19, 5, 10] + T[2, 19, 5, 13] + 
 T[2, 19, 5, 15] + T[2, 19, 5, 16] + T[2, 19, 5, 18] + 2*T[2, 19, 5, 19] - 
 T[2, 19, 6, 2] + T[2, 19, 6, 10] + T[2, 19, 6, 13] - T[2, 19, 6, 20] - 
 T[2, 19, 9, 2] + T[2, 19, 9, 5] - T[2, 19, 9, 18] + T[2, 19, 10, 5] - 
 2*T[2, 19, 10, 13] + T[2, 19, 10, 15] + T[2, 19, 10, 16] + 
 T[2, 19, 10, 20] + T[2, 19, 13, 2] + T[2, 19, 13, 5] - T[2, 19, 13, 10] - 
 2*T[2, 19, 13, 13] - 2*T[2, 19, 13, 19] - T[2, 19, 15, 2] + 
 T[2, 19, 15, 5] + T[2, 19, 15, 10] + T[2, 19, 16, 5] + T[2, 19, 16, 10] - 
 T[2, 19, 16, 13] + T[2, 19, 16, 33] + T[2, 19, 19, 2] + T[2, 19, 19, 5] - 
 T[2, 19, 19, 10] - 2*T[2, 19, 19, 13] - 2*T[2, 19, 19, 19] - 
 T[2, 19, 39, 5] - T[2, 19, 39, 10] + T[2, 19, 39, 13] - T[2, 19, 39, 33] - 
 3*T[2, 36, 2, 2] + 3*T[2, 36, 2, 28] + 3*T[2, 36, 2, 35] - T[2, 36, 7, 8] - 
 T[2, 36, 7, 20] + T[2, 36, 7, 30] + T[2, 36, 7, 33] + T[2, 36, 10, 16] - 
 T[2, 36, 10, 20] + T[2, 36, 10, 30] + T[2, 36, 16, 10] - T[2, 36, 16, 20] + 
 T[2, 36, 16, 33] - T[2, 36, 20, 10] + T[2, 36, 20, 16] + T[2, 36, 20, 30] - 
 T[2, 36, 20, 33] + 3*T[2, 36, 28, 2] + T[2, 36, 28, 12] + T[2, 36, 28, 16] - 
 3*T[2, 36, 28, 28] - 3*T[2, 36, 28, 35] + T[2, 36, 30, 8] + 
 T[2, 36, 30, 10] + T[2, 36, 30, 12] + T[2, 36, 30, 20] - 
 2*T[2, 36, 30, 30] + 3*T[2, 36, 35, 2] - T[2, 36, 35, 8] - 
 T[2, 36, 35, 20] - 3*T[2, 36, 35, 28] + T[2, 36, 35, 30] + 
 T[2, 36, 35, 33] - 3*T[2, 36, 35, 35] - 2*T[2, 36, 36, 16] + 
 2*T[2, 36, 36, 20] - 2*T[2, 36, 36, 30] + T[2, 38, 2, 10] + 
 T[2, 38, 2, 12] + T[2, 38, 2, 13] - T[2, 38, 2, 15] + T[2, 38, 2, 18] - 
 T[2, 38, 4, 8] + T[2, 38, 4, 18] + T[2, 38, 4, 30] - 2*T[2, 38, 9, 9] - 
 2*T[2, 38, 9, 15] + T[2, 38, 12, 2] - T[2, 38, 12, 15] + T[2, 38, 12, 18] + 
 T[2, 38, 12, 30] - T[2, 38, 15, 8] - 2*T[2, 38, 15, 9] - T[2, 38, 15, 12] - 
 T[2, 38, 15, 13] - T[2, 38, 15, 15] + T[2, 38, 15, 18] + T[2, 38, 15, 30] + 
 T[2, 38, 18, 2] + T[2, 38, 18, 8] + T[2, 38, 18, 12] + T[2, 38, 18, 13] - 
 2*T[2, 38, 18, 15] + T[2, 38, 25, 2] - T[2, 38, 25, 13] + T[2, 38, 25, 18] + 
 T[2, 38, 25, 20] + T[2, 38, 30, 8] + T[2, 38, 30, 10] + T[2, 38, 30, 12] + 
 T[2, 38, 30, 20] - 2*T[2, 38, 30, 30] + T[2, 38, 32, 2] - T[2, 38, 32, 10] - 
 T[2, 38, 32, 15] + T[2, 38, 32, 30] - 3*T[2, 38, 38, 2] + 
 3*T[2, 38, 38, 15] - 3*T[2, 38, 38, 18] - 3*T[2, 38, 38, 30] + 
 3*T[3, 3, 3, 10] - 3*T[3, 3, 3, 20] + 3*T[3, 3, 3, 33] - 2*T[3, 3, 7, 7] + 
 2*T[3, 3, 7, 8] + 2*T[3, 3, 7, 20] - 2*T[3, 3, 7, 30] - 2*T[3, 3, 7, 33] - 
 T[3, 3, 10, 13] + T[3, 3, 10, 15] - T[3, 3, 10, 16] + 2*T[3, 3, 10, 20] - 
 2*T[3, 3, 10, 30] + T[3, 3, 11, 18] + T[3, 3, 11, 20] - T[3, 3, 11, 33] - 
 T[3, 3, 16, 10] + T[3, 3, 16, 20] - T[3, 3, 16, 33] - 2*T[3, 3, 17, 8] - 
 2*T[3, 3, 17, 10] + 2*T[3, 3, 17, 30] - T[3, 3, 20, 8] - 2*T[3, 3, 20, 10] + 
 T[3, 3, 20, 16] + 2*T[3, 3, 20, 30] - T[3, 3, 20, 33] + T[3, 3, 22, 8] + 
 T[3, 3, 22, 10] + T[3, 3, 22, 13] - T[3, 3, 22, 15] - T[3, 3, 22, 20] - 
 T[3, 3, 33, 8] - T[3, 3, 33, 16] - T[3, 3, 33, 18] - T[3, 3, 33, 20] + 
 2*T[3, 3, 33, 33] - T[3, 3, 39, 5] - T[3, 3, 39, 10] + T[3, 3, 39, 13] - 
 T[3, 3, 39, 33] - T[3, 6, 2, 13] + T[3, 6, 2, 15] + T[3, 6, 2, 16] + 
 2*T[3, 6, 3, 7] + T[3, 6, 3, 10] - T[3, 6, 3, 20] + T[3, 6, 3, 33] - 
 2*T[3, 6, 6, 3] + 4*T[3, 6, 6, 6] - 2*T[3, 6, 6, 10] - 2*T[3, 6, 6, 16] - 
 2*T[3, 6, 10, 6] + 2*T[3, 6, 10, 10] + T[3, 6, 10, 13] - T[3, 6, 10, 15] + 
 T[3, 6, 10, 16] + T[3, 6, 13, 10] + T[3, 6, 13, 13] - T[3, 6, 13, 15] - 
 T[3, 6, 13, 16] - T[3, 6, 13, 20] + T[3, 6, 13, 33] + 2*T[3, 6, 14, 3] - 
 2*T[3, 6, 14, 6] - 2*T[3, 6, 14, 7] - 2*T[3, 6, 16, 6] + T[3, 6, 16, 10] + 
 2*T[3, 6, 16, 16] + T[3, 6, 16, 20] - T[3, 6, 16, 33] + 2*T[3, 6, 20, 3] - 
 2*T[3, 6, 20, 6] - 2*T[3, 6, 20, 7] + T[3, 6, 20, 8] + T[3, 6, 20, 16] - 
 T[3, 6, 20, 33] - T[3, 6, 22, 8] - T[3, 6, 22, 10] - T[3, 6, 22, 13] + 
 T[3, 6, 22, 15] + T[3, 6, 22, 20] - T[3, 7, 4, 8] + T[3, 7, 4, 18] + 
 T[3, 7, 4, 30] - 2*T[3, 7, 7, 7] + T[3, 7, 7, 8] + T[3, 7, 7, 20] - 
 T[3, 7, 7, 30] - T[3, 7, 7, 33] - T[3, 7, 8, 18] - T[3, 7, 8, 20] + 
 T[3, 7, 8, 33] - T[3, 7, 11, 18] - T[3, 7, 11, 20] + T[3, 7, 11, 33] - 
 T[3, 7, 20, 8] - T[3, 7, 20, 16] + T[3, 7, 20, 33] + T[3, 7, 33, 8] + 
 T[3, 7, 33, 16] + T[3, 7, 33, 18] + T[3, 7, 33, 20] - 2*T[3, 7, 33, 33] + 
 T[3, 7, 36, 16] - T[3, 7, 36, 20] + T[3, 7, 36, 30] + T[3, 10, 2, 13] - 
 T[3, 10, 2, 15] - T[3, 10, 2, 16] - T[3, 10, 3, 10] + T[3, 10, 3, 20] - 
 T[3, 10, 3, 33] - 2*T[3, 10, 6, 6] + 2*T[3, 10, 6, 10] + 2*T[3, 10, 6, 16] + 
 2*T[3, 10, 10, 6] - 2*T[3, 10, 10, 10] - 2*T[3, 10, 10, 16] - 
 T[3, 10, 13, 10] - T[3, 10, 13, 13] + T[3, 10, 13, 15] + T[3, 10, 13, 16] + 
 T[3, 10, 13, 20] - T[3, 10, 13, 33] + 2*T[3, 10, 16, 6] - 
 2*T[3, 10, 16, 10] - 2*T[3, 10, 16, 16] + T[3, 10, 20, 10] - 
 T[3, 10, 20, 16] - T[3, 10, 20, 30] + T[3, 10, 20, 33] + T[3, 10, 36, 16] - 
 T[3, 10, 36, 20] + T[3, 10, 36, 30] + T[3, 10, 39, 5] + T[3, 10, 39, 10] - 
 T[3, 10, 39, 13] + T[3, 10, 39, 33] - T[3, 11, 3, 10] + T[3, 11, 3, 20] - 
 T[3, 11, 3, 33] + T[3, 11, 4, 8] - T[3, 11, 4, 18] - T[3, 11, 4, 30] - 
 T[3, 11, 7, 8] - T[3, 11, 7, 20] + T[3, 11, 7, 30] + T[3, 11, 7, 33] + 
 T[3, 11, 8, 18] + T[3, 11, 8, 20] - T[3, 11, 8, 33] + T[3, 11, 20, 8] + 
 T[3, 11, 20, 10] - T[3, 11, 20, 30] - 2*T[3, 14, 3, 7] - T[3, 14, 3, 10] + 
 T[3, 14, 3, 20] - T[3, 14, 3, 33] + 2*T[3, 14, 6, 3] - 2*T[3, 14, 6, 6] + 
 2*T[3, 14, 7, 7] - T[3, 14, 7, 8] - T[3, 14, 7, 20] + T[3, 14, 7, 30] + 
 T[3, 14, 7, 33] + T[3, 14, 10, 16] - T[3, 14, 10, 20] + T[3, 14, 10, 30] - 
 2*T[3, 14, 14, 3] + 2*T[3, 14, 14, 6] + 2*T[3, 14, 14, 7] + 
 T[3, 14, 16, 10] - T[3, 14, 16, 20] + T[3, 14, 16, 33] + T[3, 14, 17, 8] + 
 T[3, 14, 17, 10] - T[3, 14, 17, 30] - 2*T[3, 14, 20, 3] + 
 2*T[3, 14, 20, 6] + 2*T[3, 14, 20, 7] - T[3, 14, 36, 16] + 
 T[3, 14, 36, 20] - T[3, 14, 36, 30] + T[3, 16, 2, 13] - T[3, 16, 2, 15] - 
 T[3, 16, 2, 16] - T[3, 16, 3, 10] + T[3, 16, 3, 20] - T[3, 16, 3, 33] - 
 2*T[3, 16, 6, 6] + 2*T[3, 16, 6, 10] + 2*T[3, 16, 6, 16] + 
 2*T[3, 16, 10, 6] - 2*T[3, 16, 10, 10] - 2*T[3, 16, 10, 16] - 
 T[3, 16, 13, 10] - T[3, 16, 13, 13] + T[3, 16, 13, 15] + T[3, 16, 13, 16] + 
 T[3, 16, 13, 20] - T[3, 16, 13, 33] + 2*T[3, 16, 16, 6] - 
 2*T[3, 16, 16, 10] - 2*T[3, 16, 16, 16] + T[3, 16, 20, 10] - 
 T[3, 16, 20, 16] - T[3, 16, 20, 30] + T[3, 16, 20, 33] + T[3, 16, 36, 16] - 
 T[3, 16, 36, 20] + T[3, 16, 36, 30] + T[3, 16, 39, 5] + T[3, 16, 39, 10] - 
 T[3, 16, 39, 13] + T[3, 16, 39, 33] - T[3, 17, 3, 10] + T[3, 17, 3, 20] - 
 T[3, 17, 3, 33] + T[3, 17, 4, 8] - T[3, 17, 4, 18] - T[3, 17, 4, 30] - 
 T[3, 17, 7, 8] - T[3, 17, 7, 20] + T[3, 17, 7, 30] + T[3, 17, 7, 33] + 
 T[3, 17, 8, 18] + T[3, 17, 8, 20] - T[3, 17, 8, 33] + T[3, 17, 20, 8] + 
 T[3, 17, 20, 10] - T[3, 17, 20, 30] - 2*T[3, 20, 3, 7] - T[3, 20, 3, 10] + 
 T[3, 20, 3, 20] - T[3, 20, 3, 33] + 2*T[3, 20, 6, 3] - 2*T[3, 20, 6, 6] + 
 2*T[3, 20, 7, 7] - T[3, 20, 7, 8] - T[3, 20, 7, 20] + T[3, 20, 7, 30] + 
 T[3, 20, 7, 33] + T[3, 20, 10, 16] - T[3, 20, 10, 20] + T[3, 20, 10, 30] - 
 2*T[3, 20, 14, 3] + 2*T[3, 20, 14, 6] + 2*T[3, 20, 14, 7] + 
 T[3, 20, 16, 10] - T[3, 20, 16, 20] + T[3, 20, 16, 33] + T[3, 20, 17, 8] + 
 T[3, 20, 17, 10] - T[3, 20, 17, 30] - 2*T[3, 20, 20, 3] + 
 2*T[3, 20, 20, 6] + 2*T[3, 20, 20, 7] - T[3, 20, 36, 16] + 
 T[3, 20, 36, 20] - T[3, 20, 36, 30] - T[3, 37, 1, 5] - T[3, 37, 1, 8] + 
 T[3, 37, 1, 15] + T[3, 37, 1, 18] + T[3, 37, 3, 10] - T[3, 37, 3, 20] + 
 T[3, 37, 3, 33] - T[3, 37, 8, 18] - T[3, 37, 8, 20] + T[3, 37, 8, 33] + 
 T[3, 37, 11, 18] + T[3, 37, 11, 20] - T[3, 37, 11, 33] - T[3, 37, 22, 8] - 
 T[3, 37, 22, 10] - T[3, 37, 22, 13] + T[3, 37, 22, 15] + T[3, 37, 22, 20] + 
 T[3, 37, 24, 5] + T[3, 37, 24, 8] + T[3, 37, 24, 10] - T[3, 37, 24, 15] + 
 T[3, 37, 31, 5] - T[3, 37, 31, 13] - T[3, 37, 31, 18] + T[3, 37, 31, 33] + 
 T[3, 39, 3, 10] - T[3, 39, 3, 20] + T[3, 39, 3, 33] + T[3, 39, 5, 10] - 
 T[3, 39, 5, 13] + T[3, 39, 5, 15] + T[3, 39, 5, 16] + T[3, 39, 5, 18] + 
 T[3, 39, 10, 5] - 2*T[3, 39, 10, 13] + T[3, 39, 10, 15] + T[3, 39, 10, 16] + 
 T[3, 39, 10, 20] + T[3, 39, 13, 10] + T[3, 39, 13, 13] - T[3, 39, 13, 15] - 
 T[3, 39, 13, 16] - T[3, 39, 13, 20] + T[3, 39, 13, 33] + T[3, 39, 16, 5] + 
 T[3, 39, 16, 10] - T[3, 39, 16, 13] + T[3, 39, 16, 33] + T[3, 39, 24, 5] + 
 T[3, 39, 24, 8] + T[3, 39, 24, 10] - T[3, 39, 24, 15] + T[3, 39, 31, 5] - 
 T[3, 39, 31, 13] - T[3, 39, 31, 18] + T[3, 39, 31, 33] + T[3, 39, 33, 8] + 
 T[3, 39, 33, 16] + T[3, 39, 33, 18] + T[3, 39, 33, 20] - 
 2*T[3, 39, 33, 33] + 3*T[3, 39, 39, 3] - 3*T[3, 39, 39, 10] + 
 3*T[3, 39, 39, 13] - 3*T[3, 39, 39, 33] + 2*T[4, 1, 1, 4] + 
 2*T[4, 1, 1, 5] - 2*T[4, 1, 1, 12] - 2*T[4, 1, 1, 18] - T[4, 1, 4, 8] + 
 2*T[4, 1, 4, 12] + 3*T[4, 1, 4, 18] + T[4, 1, 4, 30] + 6*T[4, 1, 5, 5] - 
 3*T[4, 1, 5, 12] + T[4, 1, 5, 13] - T[4, 1, 5, 15] - 4*T[4, 1, 5, 18] + 
 T[4, 1, 8, 12] + T[4, 1, 8, 20] - T[4, 1, 8, 30] - 2*T[4, 1, 9, 9] - 
 2*T[4, 1, 9, 15] - 6*T[4, 1, 12, 5] + T[4, 1, 12, 8] + 4*T[4, 1, 12, 12] + 
 3*T[4, 1, 12, 18] - T[4, 1, 12, 30] - T[4, 1, 15, 8] - 2*T[4, 1, 15, 9] - 
 T[4, 1, 15, 12] - T[4, 1, 15, 13] - T[4, 1, 15, 15] + T[4, 1, 15, 18] + 
 T[4, 1, 15, 30] - 6*T[4, 1, 18, 5] + 3*T[4, 1, 18, 12] - T[4, 1, 18, 13] + 
 T[4, 1, 18, 15] + 4*T[4, 1, 18, 18] + T[4, 1, 27, 8] + T[4, 1, 27, 13] - 
 T[4, 1, 27, 15] - T[4, 1, 27, 18] - T[4, 1, 27, 20] - 6*T[4, 4, 1, 5] + 
 2*T[4, 4, 1, 9] + 6*T[4, 4, 1, 12] + 2*T[4, 4, 1, 15] + 6*T[4, 4, 1, 18] + 
 4*T[4, 4, 4, 1] - 3*T[4, 4, 4, 8] - 2*T[4, 4, 4, 12] + T[4, 4, 4, 18] + 
 3*T[4, 4, 4, 30] - 2*T[4, 4, 4, 38] + 2*T[4, 4, 7, 8] + 2*T[4, 4, 7, 20] - 
 2*T[4, 4, 7, 30] - 2*T[4, 4, 7, 33] + T[4, 4, 8, 12] - 2*T[4, 4, 8, 18] - 
 T[4, 4, 8, 20] - T[4, 4, 8, 30] + 2*T[4, 4, 8, 33] - 2*T[4, 4, 11, 18] - 
 2*T[4, 4, 11, 20] + 2*T[4, 4, 11, 33] + 2*T[4, 4, 12, 1] + 
 2*T[4, 4, 12, 4] + 6*T[4, 4, 12, 5] + T[4, 4, 12, 8] - 2*T[4, 4, 12, 9] - 
 8*T[4, 4, 12, 12] - 2*T[4, 4, 12, 15] - 9*T[4, 4, 12, 18] - 
 T[4, 4, 12, 30] + 2*T[4, 4, 12, 38] + T[4, 4, 17, 8] + T[4, 4, 17, 10] - 
 T[4, 4, 17, 30] + 2*T[4, 4, 18, 1] + 2*T[4, 4, 18, 4] + 6*T[4, 4, 18, 5] + 
 2*T[4, 4, 18, 8] - 2*T[4, 4, 18, 9] - 9*T[4, 4, 18, 12] + T[4, 4, 18, 13] - 
 3*T[4, 4, 18, 15] - 8*T[4, 4, 18, 18] - 2*T[4, 4, 18, 33] + 
 2*T[4, 4, 18, 38] - T[4, 4, 27, 8] - T[4, 4, 27, 13] + T[4, 4, 27, 15] + 
 T[4, 4, 27, 18] + T[4, 4, 27, 20] - T[4, 4, 30, 8] - T[4, 4, 30, 10] - 
 T[4, 4, 30, 12] - T[4, 4, 30, 20] + 2*T[4, 4, 30, 30] - T[4, 4, 38, 2] + 
 2*T[4, 4, 38, 9] + 3*T[4, 4, 38, 15] - T[4, 4, 38, 18] - T[4, 4, 38, 30] + 
 T[4, 7, 3, 10] - T[4, 7, 3, 20] + T[4, 7, 3, 33] + T[4, 7, 7, 8] + 
 T[4, 7, 7, 20] - T[4, 7, 7, 30] - T[4, 7, 7, 33] - T[4, 7, 8, 12] - 
 T[4, 7, 8, 20] + T[4, 7, 8, 30] - T[4, 7, 17, 8] - T[4, 7, 17, 10] + 
 T[4, 7, 17, 30] - T[4, 7, 20, 8] - T[4, 7, 20, 10] + T[4, 7, 20, 30] + 
 T[4, 7, 30, 8] + T[4, 7, 30, 10] + T[4, 7, 30, 12] + T[4, 7, 30, 20] - 
 2*T[4, 7, 30, 30] - T[4, 7, 41, 8] + T[4, 7, 41, 12] + T[4, 7, 41, 33] + 
 T[4, 8, 4, 8] - T[4, 8, 4, 18] - T[4, 8, 4, 30] - T[4, 8, 7, 8] - 
 T[4, 8, 7, 20] + T[4, 8, 7, 30] + T[4, 8, 7, 33] + T[4, 8, 11, 18] + 
 T[4, 8, 11, 20] - T[4, 8, 11, 33] - T[4, 8, 12, 8] + T[4, 8, 12, 18] + 
 T[4, 8, 12, 30] - T[4, 8, 18, 8] + T[4, 8, 18, 12] + T[4, 8, 18, 33] + 
 T[4, 8, 41, 8] - T[4, 8, 41, 12] - T[4, 8, 41, 33] - T[4, 11, 3, 10] + 
 T[4, 11, 3, 20] - T[4, 11, 3, 33] + T[4, 11, 4, 8] - T[4, 11, 4, 18] - 
 T[4, 11, 4, 30] - T[4, 11, 7, 8] - T[4, 11, 7, 20] + T[4, 11, 7, 30] + 
 T[4, 11, 7, 33] + T[4, 11, 8, 18] + T[4, 11, 8, 20] - T[4, 11, 8, 33] + 
 T[4, 11, 20, 8] + T[4, 11, 20, 10] - T[4, 11, 20, 30] - 2*T[4, 12, 1, 9] - 
 2*T[4, 12, 1, 15] + 2*T[4, 12, 4, 1] + 2*T[4, 12, 4, 4] + T[4, 12, 4, 8] - 
 4*T[4, 12, 4, 12] - 5*T[4, 12, 4, 18] - T[4, 12, 4, 30] + 
 2*T[4, 12, 4, 38] - 6*T[4, 12, 5, 5] + 3*T[4, 12, 5, 12] - T[4, 12, 5, 13] + 
 T[4, 12, 5, 15] + 4*T[4, 12, 5, 18] - T[4, 12, 8, 12] + T[4, 12, 8, 18] + 
 T[4, 12, 8, 30] - T[4, 12, 8, 33] + 2*T[4, 12, 9, 9] + 2*T[4, 12, 9, 15] - 
 2*T[4, 12, 12, 1] - 2*T[4, 12, 12, 4] + 4*T[4, 12, 12, 5] + 
 2*T[4, 12, 12, 9] - T[4, 12, 12, 12] + 2*T[4, 12, 12, 15] - 
 T[4, 12, 12, 18] - 2*T[4, 12, 12, 38] + T[4, 12, 15, 8] + 
 2*T[4, 12, 15, 9] + T[4, 12, 15, 12] + T[4, 12, 15, 13] + T[4, 12, 15, 15] - 
 T[4, 12, 15, 18] - T[4, 12, 15, 30] - 2*T[4, 12, 18, 1] - 
 2*T[4, 12, 18, 4] + 4*T[4, 12, 18, 5] + 2*T[4, 12, 18, 9] - 
 T[4, 12, 18, 12] + 2*T[4, 12, 18, 15] - T[4, 12, 18, 18] - 
 2*T[4, 12, 18, 38] + T[4, 12, 38, 2] - 2*T[4, 12, 38, 9] - 
 3*T[4, 12, 38, 15] + T[4, 12, 38, 18] + T[4, 12, 38, 30] - T[4, 12, 41, 8] + 
 T[4, 12, 41, 12] + T[4, 12, 41, 33] - T[4, 17, 3, 10] + T[4, 17, 3, 20] - 
 T[4, 17, 3, 33] + T[4, 17, 4, 8] - T[4, 17, 4, 18] - T[4, 17, 4, 30] - 
 T[4, 17, 7, 8] - T[4, 17, 7, 20] + T[4, 17, 7, 30] + T[4, 17, 7, 33] + 
 T[4, 17, 8, 18] + T[4, 17, 8, 20] - T[4, 17, 8, 33] + T[4, 17, 20, 8] + 
 T[4, 17, 20, 10] - T[4, 17, 20, 30] - 2*T[4, 18, 1, 9] - 2*T[4, 18, 1, 15] + 
 2*T[4, 18, 4, 1] + 2*T[4, 18, 4, 4] + T[4, 18, 4, 8] - 4*T[4, 18, 4, 12] - 
 5*T[4, 18, 4, 18] - T[4, 18, 4, 30] + 2*T[4, 18, 4, 38] - 6*T[4, 18, 5, 5] + 
 3*T[4, 18, 5, 12] - T[4, 18, 5, 13] + T[4, 18, 5, 15] + 4*T[4, 18, 5, 18] - 
 T[4, 18, 8, 12] + T[4, 18, 8, 18] + T[4, 18, 8, 30] - T[4, 18, 8, 33] + 
 2*T[4, 18, 9, 9] + 2*T[4, 18, 9, 15] - 2*T[4, 18, 12, 1] - 
 2*T[4, 18, 12, 4] + 4*T[4, 18, 12, 5] + 2*T[4, 18, 12, 9] - 
 T[4, 18, 12, 12] + 2*T[4, 18, 12, 15] - T[4, 18, 12, 18] - 
 2*T[4, 18, 12, 38] + T[4, 18, 15, 8] + 2*T[4, 18, 15, 9] + 
 T[4, 18, 15, 12] + T[4, 18, 15, 13] + T[4, 18, 15, 15] - T[4, 18, 15, 18] - 
 T[4, 18, 15, 30] - 2*T[4, 18, 18, 1] - 2*T[4, 18, 18, 4] + 
 4*T[4, 18, 18, 5] + 2*T[4, 18, 18, 9] - T[4, 18, 18, 12] + 
 2*T[4, 18, 18, 15] - T[4, 18, 18, 18] - 2*T[4, 18, 18, 38] + 
 T[4, 18, 38, 2] - 2*T[4, 18, 38, 9] - 3*T[4, 18, 38, 15] + 
 T[4, 18, 38, 18] + T[4, 18, 38, 30] - T[4, 18, 41, 8] + T[4, 18, 41, 12] + 
 T[4, 18, 41, 33] + T[4, 21, 4, 8] - T[4, 21, 4, 18] - T[4, 21, 4, 30] - 
 T[4, 21, 7, 8] - T[4, 21, 7, 20] + T[4, 21, 7, 30] + T[4, 21, 7, 33] + 
 T[4, 21, 11, 18] + T[4, 21, 11, 20] - T[4, 21, 11, 33] - T[4, 21, 12, 8] + 
 T[4, 21, 12, 18] + T[4, 21, 12, 30] - T[4, 21, 18, 8] + T[4, 21, 18, 12] + 
 T[4, 21, 18, 33] + T[4, 21, 41, 8] - T[4, 21, 41, 12] - T[4, 21, 41, 33] + 
 T[4, 38, 2, 10] + T[4, 38, 2, 12] + T[4, 38, 2, 13] - T[4, 38, 2, 15] + 
 T[4, 38, 2, 18] - T[4, 38, 4, 8] + T[4, 38, 4, 18] + T[4, 38, 4, 30] - 
 2*T[4, 38, 9, 9] - 2*T[4, 38, 9, 15] + T[4, 38, 12, 2] - T[4, 38, 12, 15] + 
 T[4, 38, 12, 18] + T[4, 38, 12, 30] - T[4, 38, 15, 8] - 2*T[4, 38, 15, 9] - 
 T[4, 38, 15, 12] - T[4, 38, 15, 13] - T[4, 38, 15, 15] + T[4, 38, 15, 18] + 
 T[4, 38, 15, 30] + T[4, 38, 18, 2] + T[4, 38, 18, 8] + T[4, 38, 18, 12] + 
 T[4, 38, 18, 13] - 2*T[4, 38, 18, 15] + T[4, 38, 25, 2] - T[4, 38, 25, 13] + 
 T[4, 38, 25, 18] + T[4, 38, 25, 20] + T[4, 38, 30, 8] + T[4, 38, 30, 10] + 
 T[4, 38, 30, 12] + T[4, 38, 30, 20] - 2*T[4, 38, 30, 30] + T[4, 38, 32, 2] - 
 T[4, 38, 32, 10] - T[4, 38, 32, 15] + T[4, 38, 32, 30] - 3*T[4, 38, 38, 2] + 
 3*T[4, 38, 38, 15] - 3*T[4, 38, 38, 18] - 3*T[4, 38, 38, 30] - 
 T[4, 40, 4, 8] + T[4, 40, 4, 18] + T[4, 40, 4, 30] - T[4, 40, 6, 2] + 
 T[4, 40, 6, 10] + T[4, 40, 6, 13] - T[4, 40, 6, 20] + T[4, 40, 17, 8] + 
 T[4, 40, 17, 10] - T[4, 40, 17, 30] - T[4, 40, 20, 8] - T[4, 40, 20, 10] + 
 T[4, 40, 20, 30] + T[4, 40, 25, 2] - T[4, 40, 25, 13] + T[4, 40, 25, 18] + 
 T[4, 40, 25, 20] + T[4, 40, 27, 8] + T[4, 40, 27, 13] - T[4, 40, 27, 15] - 
 T[4, 40, 27, 18] - T[4, 40, 27, 20] + T[4, 40, 32, 2] - T[4, 40, 32, 10] - 
 T[4, 40, 32, 15] + T[4, 40, 32, 30] - T[5, 1, 1, 5] - T[5, 1, 1, 8] + 
 2*T[5, 1, 1, 9] + 3*T[5, 1, 1, 15] + T[5, 1, 1, 18] - 2*T[5, 1, 4, 1] - 
 2*T[5, 1, 4, 4] - T[5, 1, 4, 8] + 4*T[5, 1, 4, 12] + 5*T[5, 1, 4, 18] + 
 T[5, 1, 4, 30] - 2*T[5, 1, 4, 38] + 2*T[5, 1, 5, 9] + T[5, 1, 5, 12] + 
 T[5, 1, 5, 13] + T[5, 1, 5, 15] + T[5, 1, 8, 12] - T[5, 1, 8, 18] - 
 T[5, 1, 8, 30] + T[5, 1, 8, 33] + 2*T[5, 1, 9, 5] - 4*T[5, 1, 9, 9] - 
 4*T[5, 1, 9, 15] - 2*T[5, 1, 9, 38] + 2*T[5, 1, 12, 1] + 2*T[5, 1, 12, 4] + 
 T[5, 1, 12, 8] - 2*T[5, 1, 12, 9] - 4*T[5, 1, 12, 12] - 2*T[5, 1, 12, 15] - 
 5*T[5, 1, 12, 18] - T[5, 1, 12, 30] + 2*T[5, 1, 12, 38] + 2*T[5, 1, 15, 5] - 
 T[5, 1, 15, 8] - 4*T[5, 1, 15, 9] - T[5, 1, 15, 10] - T[5, 1, 15, 12] - 
 T[5, 1, 15, 13] - 3*T[5, 1, 15, 15] + T[5, 1, 15, 30] - 2*T[5, 1, 15, 38] + 
 2*T[5, 1, 18, 1] + 2*T[5, 1, 18, 4] + T[5, 1, 18, 8] - 2*T[5, 1, 18, 9] - 
 5*T[5, 1, 18, 12] - 2*T[5, 1, 18, 15] - 4*T[5, 1, 18, 18] - 
 T[5, 1, 18, 33] + 2*T[5, 1, 18, 38] + T[5, 1, 24, 5] + T[5, 1, 24, 8] + 
 T[5, 1, 24, 10] - T[5, 1, 24, 15] + T[5, 1, 31, 5] - T[5, 1, 31, 13] - 
 T[5, 1, 31, 18] + T[5, 1, 31, 33] - T[5, 2, 2, 2] - 
 2*(T[2, 2, 2, 5] + T[2, 2, 5, 2] + T[2, 5, 2, 2] + T[5, 2, 2, 2]) + 
 2*T[5, 2, 2, 13] - 2*T[5, 2, 2, 15] - 2*T[5, 2, 2, 16] + 3*T[5, 2, 2, 28] + 
 3*T[5, 2, 2, 35] + T[5, 2, 5, 10] - T[5, 2, 5, 12] - 2*T[5, 2, 5, 13] + 
 2*T[5, 2, 5, 15] + T[5, 2, 5, 16] + T[5, 2, 5, 18] - T[5, 2, 6, 2] + 
 T[5, 2, 6, 10] + T[5, 2, 6, 13] - T[5, 2, 6, 20] - T[5, 2, 9, 2] + 
 T[5, 2, 9, 5] - T[5, 2, 9, 18] - 2*T[5, 2, 9, 38] + T[5, 2, 10, 5] - 
 2*T[5, 2, 10, 13] + T[5, 2, 10, 15] + T[5, 2, 10, 16] + T[5, 2, 10, 20] + 
 T[5, 2, 13, 2] - T[5, 2, 13, 5] - 2*T[5, 2, 13, 10] - T[5, 2, 13, 13] + 
 T[5, 2, 13, 15] + T[5, 2, 13, 16] + T[5, 2, 13, 20] - T[5, 2, 13, 33] - 
 T[5, 2, 15, 2] + T[5, 2, 15, 5] + T[5, 2, 15, 8] + T[5, 2, 15, 10] + 
 T[5, 2, 15, 12] + T[5, 2, 15, 13] - T[5, 2, 15, 15] - T[5, 2, 15, 18] - 
 T[5, 2, 15, 30] - 2*T[5, 2, 15, 38] + T[5, 2, 16, 5] + T[5, 2, 16, 10] - 
 T[5, 2, 16, 13] + T[5, 2, 16, 33] + T[5, 2, 19, 2] - T[5, 2, 19, 5] - 
 T[5, 2, 19, 10] + 3*T[5, 2, 28, 2] + T[5, 2, 28, 12] + T[5, 2, 28, 16] - 
 3*T[5, 2, 28, 28] - 3*T[5, 2, 28, 35] + 3*T[5, 2, 35, 2] - T[5, 2, 35, 8] - 
 T[5, 2, 35, 20] - 3*T[5, 2, 35, 28] + T[5, 2, 35, 30] + T[5, 2, 35, 33] - 
 3*T[5, 2, 35, 35] + T[5, 2, 38, 2] - 2*T[5, 2, 38, 9] - 3*T[5, 2, 38, 15] + 
 T[5, 2, 38, 18] + T[5, 2, 38, 30] + 2*T[5, 5, 1, 1] + 2*T[5, 5, 1, 4] + 
 2*T[5, 5, 1, 5] + 2*T[5, 5, 1, 8] - 4*T[5, 5, 1, 12] - 2*T[5, 5, 1, 15] - 
 6*T[5, 5, 1, 18] + 3*T[5, 5, 2, 2] - T[5, 5, 2, 10] - T[5, 5, 2, 12] - 
 2*T[5, 5, 2, 13] + 2*T[5, 5, 2, 15] + T[5, 5, 2, 16] - T[5, 5, 2, 18] - 
 3*T[5, 5, 2, 28] - 3*T[5, 5, 2, 35] - 2*T[5, 5, 2, 38] - 2*T[5, 5, 5, 1] + 
 2*T[5, 5, 5, 2] - 2*T[5, 5, 5, 9] + 4*T[5, 5, 5, 13] - 4*T[5, 5, 5, 15] - 
 2*T[5, 5, 5, 18] + 2*T[5, 5, 5, 19] - 2*T[5, 5, 5, 41] - T[5, 5, 9, 2] - 
 T[5, 5, 9, 5] + T[5, 5, 9, 18] + 2*T[5, 5, 9, 38] - 2*T[5, 5, 12, 1] - 
 T[5, 5, 12, 2] - 2*T[5, 5, 12, 4] - 6*T[5, 5, 12, 5] + 2*T[5, 5, 12, 9] + 
 8*T[5, 5, 12, 12] + 3*T[5, 5, 12, 15] + 7*T[5, 5, 12, 18] - 
 T[5, 5, 12, 30] - 2*T[5, 5, 12, 38] - T[5, 5, 13, 2] + 3*T[5, 5, 13, 5] - 
 T[5, 5, 13, 13] - T[5, 5, 13, 15] - T[5, 5, 13, 16] - 2*T[5, 5, 13, 18] - 
 2*T[5, 5, 13, 19] - T[5, 5, 13, 20] + T[5, 5, 13, 33] - T[5, 5, 15, 2] - 
 T[5, 5, 15, 5] - T[5, 5, 15, 8] + T[5, 5, 15, 10] - T[5, 5, 15, 12] - 
 T[5, 5, 15, 13] + T[5, 5, 15, 15] + 3*T[5, 5, 15, 18] + T[5, 5, 15, 30] + 
 2*T[5, 5, 15, 38] - 2*T[5, 5, 18, 1] - T[5, 5, 18, 2] - 2*T[5, 5, 18, 4] - 
 6*T[5, 5, 18, 5] - 2*T[5, 5, 18, 8] + 2*T[5, 5, 18, 9] + 7*T[5, 5, 18, 12] - 
 2*T[5, 5, 18, 13] + 5*T[5, 5, 18, 15] + 8*T[5, 5, 18, 18] + 
 T[5, 5, 18, 33] - 2*T[5, 5, 18, 38] - T[5, 5, 19, 2] + 3*T[5, 5, 19, 5] + 
 T[5, 5, 19, 10] - 2*T[5, 5, 19, 13] - 2*T[5, 5, 19, 19] - T[5, 5, 24, 5] - 
 T[5, 5, 24, 8] - T[5, 5, 24, 10] + T[5, 5, 24, 15] - 3*T[5, 5, 28, 2] - 
 T[5, 5, 28, 12] - T[5, 5, 28, 16] + 3*T[5, 5, 28, 28] + 3*T[5, 5, 28, 35] - 
 T[5, 5, 31, 5] + T[5, 5, 31, 13] + T[5, 5, 31, 18] - T[5, 5, 31, 33] - 
 3*T[5, 5, 35, 2] + T[5, 5, 35, 8] + T[5, 5, 35, 20] + 3*T[5, 5, 35, 28] - 
 T[5, 5, 35, 30] - T[5, 5, 35, 33] + 3*T[5, 5, 35, 35] - 2*T[5, 5, 41, 5] + 
 T[5, 9, 1, 5] - T[5, 9, 1, 8] - 2*T[5, 9, 1, 9] - T[5, 9, 1, 15] + 
 T[5, 9, 1, 18] + T[5, 9, 2, 10] + T[5, 9, 2, 12] + T[5, 9, 2, 13] - 
 T[5, 9, 2, 15] + T[5, 9, 2, 18] - 2*T[5, 9, 5, 2] - T[5, 9, 5, 12] - 
 T[5, 9, 5, 13] + T[5, 9, 5, 15] + T[5, 9, 9, 2] - T[5, 9, 9, 5] + 
 2*T[5, 9, 9, 9] + 2*T[5, 9, 9, 15] - T[5, 9, 9, 18] + 2*T[5, 9, 9, 38] + 
 T[5, 9, 12, 2] - T[5, 9, 12, 15] + T[5, 9, 12, 18] + T[5, 9, 12, 30] + 
 T[5, 9, 13, 2] - T[5, 9, 13, 5] + T[5, 9, 13, 18] + T[5, 9, 15, 2] - 
 T[5, 9, 15, 5] + 2*T[5, 9, 15, 9] + 2*T[5, 9, 15, 15] - T[5, 9, 15, 18] + 
 2*T[5, 9, 15, 38] + T[5, 9, 18, 2] + T[5, 9, 18, 8] + T[5, 9, 18, 12] + 
 T[5, 9, 18, 13] - 2*T[5, 9, 18, 15] + T[5, 9, 19, 2] - T[5, 9, 19, 5] - 
 T[5, 9, 19, 10] - T[5, 9, 38, 2] + 2*T[5, 9, 38, 9] + 3*T[5, 9, 38, 15] - 
 T[5, 9, 38, 18] - T[5, 9, 38, 30] - 2*T[5, 12, 1, 9] - 2*T[5, 12, 1, 15] + 
 2*T[5, 12, 4, 1] + 2*T[5, 12, 4, 4] + T[5, 12, 4, 8] - 4*T[5, 12, 4, 12] - 
 5*T[5, 12, 4, 18] - T[5, 12, 4, 30] + 2*T[5, 12, 4, 38] - 6*T[5, 12, 5, 5] + 
 3*T[5, 12, 5, 12] - T[5, 12, 5, 13] + T[5, 12, 5, 15] + 4*T[5, 12, 5, 18] - 
 T[5, 12, 8, 12] + T[5, 12, 8, 18] + T[5, 12, 8, 30] - T[5, 12, 8, 33] + 
 2*T[5, 12, 9, 9] + 2*T[5, 12, 9, 15] - 2*T[5, 12, 12, 1] - 
 2*T[5, 12, 12, 4] + 4*T[5, 12, 12, 5] + 2*T[5, 12, 12, 9] - 
 T[5, 12, 12, 12] + 2*T[5, 12, 12, 15] - T[5, 12, 12, 18] - 
 2*T[5, 12, 12, 38] + T[5, 12, 15, 8] + 2*T[5, 12, 15, 9] + 
 T[5, 12, 15, 12] + T[5, 12, 15, 13] + T[5, 12, 15, 15] - T[5, 12, 15, 18] - 
 T[5, 12, 15, 30] - 2*T[5, 12, 18, 1] - 2*T[5, 12, 18, 4] + 
 4*T[5, 12, 18, 5] + 2*T[5, 12, 18, 9] - T[5, 12, 18, 12] + 
 2*T[5, 12, 18, 15] - T[5, 12, 18, 18] - 2*T[5, 12, 18, 38] + 
 T[5, 12, 38, 2] - 2*T[5, 12, 38, 9] - 3*T[5, 12, 38, 15] + 
 T[5, 12, 38, 18] + T[5, 12, 38, 30] - T[5, 12, 41, 8] + T[5, 12, 41, 12] + 
 T[5, 12, 41, 33] - T[5, 13, 2, 13] + T[5, 13, 2, 15] + T[5, 13, 2, 16] + 
 2*T[5, 13, 5, 5] - T[5, 13, 5, 10] - T[5, 13, 5, 13] - T[5, 13, 5, 15] - 
 T[5, 13, 5, 16] - T[5, 13, 5, 18] - 2*T[5, 13, 5, 19] + T[5, 13, 6, 2] - 
 T[5, 13, 6, 10] - T[5, 13, 6, 13] + T[5, 13, 6, 20] + T[5, 13, 9, 2] - 
 T[5, 13, 9, 5] + T[5, 13, 9, 18] - T[5, 13, 10, 5] + 2*T[5, 13, 10, 13] - 
 T[5, 13, 10, 15] - T[5, 13, 10, 16] - T[5, 13, 10, 20] - T[5, 13, 13, 2] - 
 T[5, 13, 13, 5] + T[5, 13, 13, 10] + 2*T[5, 13, 13, 13] + 
 2*T[5, 13, 13, 19] + T[5, 13, 15, 2] - T[5, 13, 15, 5] - T[5, 13, 15, 10] - 
 T[5, 13, 16, 5] - T[5, 13, 16, 10] + T[5, 13, 16, 13] - T[5, 13, 16, 33] - 
 T[5, 13, 19, 2] - T[5, 13, 19, 5] + T[5, 13, 19, 10] + 2*T[5, 13, 19, 13] + 
 2*T[5, 13, 19, 19] + T[5, 13, 39, 5] + T[5, 13, 39, 10] - T[5, 13, 39, 13] + 
 T[5, 13, 39, 33] + T[5, 15, 1, 5] - T[5, 15, 1, 8] - 2*T[5, 15, 1, 9] - 
 T[5, 15, 1, 15] + T[5, 15, 1, 18] + T[5, 15, 2, 10] + T[5, 15, 2, 12] + 
 T[5, 15, 2, 13] - T[5, 15, 2, 15] + T[5, 15, 2, 18] - 2*T[5, 15, 5, 2] - 
 T[5, 15, 5, 12] - T[5, 15, 5, 13] + T[5, 15, 5, 15] + T[5, 15, 9, 2] - 
 T[5, 15, 9, 5] + 2*T[5, 15, 9, 9] + 2*T[5, 15, 9, 15] - T[5, 15, 9, 18] + 
 2*T[5, 15, 9, 38] + T[5, 15, 12, 2] - T[5, 15, 12, 15] + T[5, 15, 12, 18] + 
 T[5, 15, 12, 30] + T[5, 15, 13, 2] - T[5, 15, 13, 5] + T[5, 15, 13, 18] + 
 T[5, 15, 15, 2] - T[5, 15, 15, 5] + 
 2*(T[1, 5, 5, 1] + T[1, 5, 5, 2] - T[1, 5, 5, 5] - T[1, 5, 9, 1] - 
   T[1, 5, 9, 2] + T[1, 5, 9, 5] - T[1, 5, 15, 1] - T[1, 5, 15, 2] + 
   T[1, 5, 15, 5] - T[1, 9, 5, 1] - T[1, 9, 5, 2] + T[1, 9, 5, 5] + 
   T[1, 9, 9, 1] + T[1, 9, 9, 2] - T[1, 9, 9, 5] + T[1, 9, 15, 1] + 
   T[1, 9, 15, 2] - T[1, 9, 15, 5] - T[1, 15, 5, 1] - T[1, 15, 5, 2] + 
   T[1, 15, 5, 5] + T[1, 15, 9, 1] + T[1, 15, 9, 2] - T[1, 15, 9, 5] + 
   T[1, 15, 15, 1] + T[1, 15, 15, 2] - T[1, 15, 15, 5] + T[2, 5, 5, 1] + 
   T[2, 5, 5, 2] - T[2, 5, 5, 5] - T[2, 5, 9, 1] - T[2, 5, 9, 2] + 
   T[2, 5, 9, 5] - T[2, 5, 15, 1] - T[2, 5, 15, 2] + T[2, 5, 15, 5] - 
   T[2, 9, 5, 1] - T[2, 9, 5, 2] + T[2, 9, 5, 5] + T[2, 9, 9, 1] + 
   T[2, 9, 9, 2] - T[2, 9, 9, 5] + T[2, 9, 15, 1] + T[2, 9, 15, 2] - 
   T[2, 9, 15, 5] - T[2, 15, 5, 1] - T[2, 15, 5, 2] + T[2, 15, 5, 5] + 
   T[2, 15, 9, 1] + T[2, 15, 9, 2] - T[2, 15, 9, 5] + T[2, 15, 15, 1] + 
   T[2, 15, 15, 2] - T[2, 15, 15, 5] - T[5, 5, 5, 1] - T[5, 5, 5, 2] + 
   T[5, 5, 9, 1] + T[5, 5, 9, 2] - T[5, 5, 9, 5] + T[5, 5, 15, 1] + 
   T[5, 5, 15, 2] - T[5, 5, 15, 5] + T[5, 9, 5, 1] + T[5, 9, 5, 2] - 
   T[5, 9, 5, 5] - T[5, 9, 9, 1] - T[5, 9, 9, 2] + T[5, 9, 9, 5] - 
   T[5, 9, 15, 1] - T[5, 9, 15, 2] + T[5, 9, 15, 5] + T[5, 15, 5, 1] + 
   T[5, 15, 5, 2] - T[5, 15, 5, 5] - T[5, 15, 9, 1] - T[5, 15, 9, 2] + 
   T[5, 15, 9, 5] - T[5, 15, 15, 1] - T[5, 15, 15, 2] + T[5, 15, 15, 5]) + 
 2*T[5, 15, 15, 9] + 2*T[5, 15, 15, 15] + 
 2*(T[1, 5, 5, 5] - T[1, 5, 5, 9] - T[1, 5, 5, 15] - T[1, 5, 9, 5] + 
   T[1, 5, 9, 9] + T[1, 5, 9, 15] - T[1, 5, 15, 5] + T[1, 5, 15, 9] + 
   T[1, 5, 15, 15] - T[1, 9, 5, 5] + T[1, 9, 5, 9] + T[1, 9, 5, 15] + 
   T[1, 9, 9, 5] - T[1, 9, 9, 9] - T[1, 9, 9, 15] + T[1, 9, 15, 5] - 
   T[1, 9, 15, 9] - T[1, 9, 15, 15] - T[1, 15, 5, 5] + T[1, 15, 5, 9] + 
   T[1, 15, 5, 15] + T[1, 15, 9, 5] - T[1, 15, 9, 9] - T[1, 15, 9, 15] + 
   T[1, 15, 15, 5] - T[1, 15, 15, 9] - T[1, 15, 15, 15] + T[2, 5, 5, 5] - 
   T[2, 5, 5, 9] - T[2, 5, 5, 15] - T[2, 5, 9, 5] + T[2, 5, 9, 9] + 
   T[2, 5, 9, 15] - T[2, 5, 15, 5] + T[2, 5, 15, 9] + T[2, 5, 15, 15] - 
   T[2, 9, 5, 5] + T[2, 9, 5, 9] + T[2, 9, 5, 15] + T[2, 9, 9, 5] - 
   T[2, 9, 9, 9] - T[2, 9, 9, 15] + T[2, 9, 15, 5] - T[2, 9, 15, 9] - 
   T[2, 9, 15, 15] - T[2, 15, 5, 5] + T[2, 15, 5, 9] + T[2, 15, 5, 15] + 
   T[2, 15, 9, 5] - T[2, 15, 9, 9] - T[2, 15, 9, 15] + T[2, 15, 15, 5] - 
   T[2, 15, 15, 9] - T[2, 15, 15, 15] + T[5, 5, 5, 9] + T[5, 5, 5, 15] + 
   T[5, 5, 9, 5] - T[5, 5, 9, 9] - T[5, 5, 9, 15] + T[5, 5, 15, 5] - 
   T[5, 5, 15, 9] - T[5, 5, 15, 15] + T[5, 9, 5, 5] - T[5, 9, 5, 9] - 
   T[5, 9, 5, 15] - T[5, 9, 9, 5] + T[5, 9, 9, 9] + T[5, 9, 9, 15] - 
   T[5, 9, 15, 5] + T[5, 9, 15, 9] + T[5, 9, 15, 15] + T[5, 15, 5, 5] - 
   T[5, 15, 5, 9] - T[5, 15, 5, 15] - T[5, 15, 9, 5] + T[5, 15, 9, 9] + 
   T[5, 15, 9, 15] - T[5, 15, 15, 5] + T[5, 15, 15, 9] + T[5, 15, 15, 15]) - 
 2*(T[1, 1, 5, 5] - T[1, 1, 5, 9] - T[1, 1, 5, 15] - T[1, 1, 9, 5] + 
   T[1, 1, 9, 9] + T[1, 1, 9, 15] - T[1, 1, 15, 5] + T[1, 1, 15, 9] + 
   T[1, 1, 15, 15] + T[1, 5, 1, 5] - T[1, 5, 1, 9] - T[1, 5, 1, 15] + 
   T[1, 5, 5, 1] - T[1, 5, 9, 1] + T[1, 5, 9, 9] + T[1, 5, 9, 15] - 
   T[1, 5, 15, 1] + T[1, 5, 15, 9] + T[1, 5, 15, 15] - T[1, 9, 1, 5] + 
   T[1, 9, 1, 9] + T[1, 9, 1, 15] - T[1, 9, 5, 1] + T[1, 9, 5, 9] + 
   T[1, 9, 5, 15] + T[1, 9, 9, 1] + T[1, 9, 9, 5] - 2*T[1, 9, 9, 9] - 
   2*T[1, 9, 9, 15] + T[1, 9, 15, 1] + T[1, 9, 15, 5] - 2*T[1, 9, 15, 9] - 
   2*T[1, 9, 15, 15] - T[1, 15, 1, 5] + T[1, 15, 1, 9] + T[1, 15, 1, 15] - 
   T[1, 15, 5, 1] + T[1, 15, 5, 9] + T[1, 15, 5, 15] + T[1, 15, 9, 1] + 
   T[1, 15, 9, 5] - 2*T[1, 15, 9, 9] - 2*T[1, 15, 9, 15] + T[1, 15, 15, 1] + 
   T[1, 15, 15, 5] - 2*T[1, 15, 15, 9] - 2*T[1, 15, 15, 15] - T[2, 2, 5, 5] + 
   T[2, 2, 5, 9] + T[2, 2, 5, 15] + T[2, 2, 9, 5] - T[2, 2, 9, 9] - 
   T[2, 2, 9, 15] + T[2, 2, 15, 5] - T[2, 2, 15, 9] - T[2, 2, 15, 15] + 
   T[2, 5, 1, 5] - T[2, 5, 1, 9] - T[2, 5, 1, 15] + T[2, 5, 5, 1] - 
   T[2, 5, 5, 9] - T[2, 5, 5, 15] - T[2, 5, 9, 1] - T[2, 5, 9, 5] + 
   2*T[2, 5, 9, 9] + 2*T[2, 5, 9, 15] - T[2, 5, 15, 1] - T[2, 5, 15, 5] + 
   2*T[2, 5, 15, 9] + 2*T[2, 5, 15, 15] - T[2, 9, 1, 5] + T[2, 9, 1, 9] + 
   T[2, 9, 1, 15] - T[2, 9, 5, 1] + T[2, 9, 5, 9] + T[2, 9, 5, 15] + 
   T[2, 9, 9, 1] + T[2, 9, 9, 5] - 2*T[2, 9, 9, 9] - 2*T[2, 9, 9, 15] + 
   T[2, 9, 15, 1] + T[2, 9, 15, 5] - 2*T[2, 9, 15, 9] - 2*T[2, 9, 15, 15] - 
   T[2, 15, 1, 5] + T[2, 15, 1, 9] + T[2, 15, 1, 15] - T[2, 15, 5, 1] + 
   T[2, 15, 5, 9] + T[2, 15, 5, 15] + T[2, 15, 9, 1] + T[2, 15, 9, 5] - 
   2*T[2, 15, 9, 9] - 2*T[2, 15, 9, 15] + T[2, 15, 15, 1] + T[2, 15, 15, 5] - 
   2*T[2, 15, 15, 9] - 2*T[2, 15, 15, 15] + T[5, 1, 5, 9] + T[5, 1, 5, 15] + 
   T[5, 1, 9, 5] - T[5, 1, 9, 9] - T[5, 1, 9, 15] + T[5, 1, 15, 5] - 
   T[5, 1, 15, 9] - T[5, 1, 15, 15] + T[5, 5, 1, 9] + T[5, 5, 1, 15] + 
   T[5, 5, 9, 1] - T[5, 5, 9, 9] - T[5, 5, 9, 15] + T[5, 5, 15, 1] - 
   T[5, 5, 15, 9] - T[5, 5, 15, 15] + T[5, 9, 1, 5] - T[5, 9, 1, 9] - 
   T[5, 9, 1, 15] + T[5, 9, 5, 1] - T[5, 9, 5, 9] - T[5, 9, 5, 15] - 
   T[5, 9, 9, 1] - T[5, 9, 9, 5] + 2*T[5, 9, 9, 9] + 2*T[5, 9, 9, 15] - 
   T[5, 9, 15, 1] - T[5, 9, 15, 5] + 2*T[5, 9, 15, 9] + 2*T[5, 9, 15, 15] + 
   T[5, 15, 1, 5] - T[5, 15, 1, 9] - T[5, 15, 1, 15] + T[5, 15, 5, 1] - 
   T[5, 15, 5, 9] - T[5, 15, 5, 15] - T[5, 15, 9, 1] - T[5, 15, 9, 5] + 
   2*T[5, 15, 9, 9] + 2*T[5, 15, 9, 15] - T[5, 15, 15, 1] - T[5, 15, 15, 5] + 
   2*T[5, 15, 15, 9] + 2*T[5, 15, 15, 15]) - T[5, 15, 15, 18] + 
 2*T[5, 15, 15, 38] + T[5, 15, 18, 2] + T[5, 15, 18, 8] + T[5, 15, 18, 12] + 
 T[5, 15, 18, 13] - 2*T[5, 15, 18, 15] + T[5, 15, 19, 2] - T[5, 15, 19, 5] - 
 T[5, 15, 19, 10] - T[5, 15, 38, 2] + 2*T[5, 15, 38, 9] + 
 3*T[5, 15, 38, 15] - T[5, 15, 38, 18] - T[5, 15, 38, 30] - 
 2*T[5, 18, 1, 9] - 2*T[5, 18, 1, 15] + 2*T[5, 18, 4, 1] + 2*T[5, 18, 4, 4] + 
 T[5, 18, 4, 8] - 4*T[5, 18, 4, 12] - 5*T[5, 18, 4, 18] - T[5, 18, 4, 30] + 
 2*T[5, 18, 4, 38] - 6*T[5, 18, 5, 5] + 3*T[5, 18, 5, 12] - T[5, 18, 5, 13] + 
 T[5, 18, 5, 15] + 4*T[5, 18, 5, 18] - T[5, 18, 8, 12] + T[5, 18, 8, 18] + 
 T[5, 18, 8, 30] - T[5, 18, 8, 33] + 2*T[5, 18, 9, 9] + 2*T[5, 18, 9, 15] - 
 2*T[5, 18, 12, 1] - 2*T[5, 18, 12, 4] + 4*T[5, 18, 12, 5] + 
 2*T[5, 18, 12, 9] - T[5, 18, 12, 12] + 2*T[5, 18, 12, 15] - 
 T[5, 18, 12, 18] - 2*T[5, 18, 12, 38] + T[5, 18, 15, 8] + 
 2*T[5, 18, 15, 9] + T[5, 18, 15, 12] + T[5, 18, 15, 13] + T[5, 18, 15, 15] - 
 T[5, 18, 15, 18] - T[5, 18, 15, 30] - 2*T[5, 18, 18, 1] - 
 2*T[5, 18, 18, 4] + 4*T[5, 18, 18, 5] - 
 6*(T[1, 4, 4, 4] - T[1, 4, 4, 12] - T[1, 4, 4, 18] - T[1, 4, 12, 4] + 
   T[1, 4, 12, 12] + T[1, 4, 12, 18] - T[1, 4, 18, 4] + T[1, 4, 18, 12] + 
   T[1, 4, 18, 18] - T[1, 5, 5, 5] + T[1, 5, 5, 12] + T[1, 5, 5, 18] + 
   T[1, 5, 12, 5] - T[1, 5, 12, 12] - T[1, 5, 12, 18] + T[1, 5, 18, 5] - 
   T[1, 5, 18, 12] - T[1, 5, 18, 18] - T[1, 12, 4, 4] + T[1, 12, 4, 12] + 
   T[1, 12, 4, 18] + T[1, 12, 5, 5] - T[1, 12, 5, 12] - T[1, 12, 5, 18] + 
   T[1, 12, 12, 4] - T[1, 12, 12, 5] + T[1, 12, 18, 4] - T[1, 12, 18, 5] - 
   T[1, 18, 4, 4] + T[1, 18, 4, 12] + T[1, 18, 4, 18] + T[1, 18, 5, 5] - 
   T[1, 18, 5, 12] - T[1, 18, 5, 18] + T[1, 18, 12, 4] - T[1, 18, 12, 5] + 
   T[1, 18, 18, 4] - T[1, 18, 18, 5] + T[4, 1, 5, 5] - T[4, 1, 5, 12] - 
   T[4, 1, 5, 18] - T[4, 1, 12, 5] + T[4, 1, 12, 12] + T[4, 1, 12, 18] - 
   T[4, 1, 18, 5] + T[4, 1, 18, 12] + T[4, 1, 18, 18] - T[4, 4, 1, 5] + 
   T[4, 4, 1, 12] + T[4, 4, 1, 18] + T[4, 4, 4, 1] + T[4, 4, 12, 4] + 
   T[4, 4, 12, 5] - 2*T[4, 4, 12, 12] - 2*T[4, 4, 12, 18] + T[4, 4, 18, 4] + 
   T[4, 4, 18, 5] - 2*T[4, 4, 18, 12] - 2*T[4, 4, 18, 18] + T[4, 12, 4, 4] - 
   T[4, 12, 4, 12] - T[4, 12, 4, 18] - T[4, 12, 5, 5] + T[4, 12, 5, 12] + 
   T[4, 12, 5, 18] - T[4, 12, 12, 4] + T[4, 12, 12, 5] - T[4, 12, 18, 4] + 
   T[4, 12, 18, 5] + T[4, 18, 4, 4] - T[4, 18, 4, 12] - T[4, 18, 4, 18] - 
   T[4, 18, 5, 5] + T[4, 18, 5, 12] + T[4, 18, 5, 18] - T[4, 18, 12, 4] + 
   T[4, 18, 12, 5] - T[4, 18, 18, 4] + T[4, 18, 18, 5] - T[5, 1, 4, 4] + 
   T[5, 1, 4, 12] + T[5, 1, 4, 18] + T[5, 1, 12, 4] - T[5, 1, 12, 12] - 
   T[5, 1, 12, 18] + T[5, 1, 18, 4] - T[5, 1, 18, 12] - T[5, 1, 18, 18] + 
   T[5, 5, 1, 4] - T[5, 5, 1, 12] - T[5, 5, 1, 18] - T[5, 5, 5, 1] - 
   T[5, 5, 12, 4] - T[5, 5, 12, 5] + 2*T[5, 5, 12, 12] + 2*T[5, 5, 12, 18] - 
   T[5, 5, 18, 4] - T[5, 5, 18, 5] + 2*T[5, 5, 18, 12] + 2*T[5, 5, 18, 18] + 
   T[5, 12, 4, 4] - T[5, 12, 4, 12] - T[5, 12, 4, 18] - T[5, 12, 5, 5] + 
   T[5, 12, 5, 12] + T[5, 12, 5, 18] - T[5, 12, 12, 4] + T[5, 12, 12, 5] - 
   T[5, 12, 18, 4] + T[5, 12, 18, 5] + T[5, 18, 4, 4] - T[5, 18, 4, 12] - 
   T[5, 18, 4, 18] - T[5, 18, 5, 5] + T[5, 18, 5, 12] + T[5, 18, 5, 18] - 
   T[5, 18, 12, 4] + T[5, 18, 12, 5] - T[5, 18, 18, 4] + T[5, 18, 18, 5]) + 
 2*T[5, 18, 18, 9] - T[5, 18, 18, 12] + 2*T[5, 18, 18, 15] + 
 2*(-T[1, 1, 4, 4] + T[1, 1, 5, 5] - T[1, 1, 5, 12] - T[1, 1, 5, 18] - 
   T[1, 1, 12, 5] + T[1, 1, 12, 12] + T[1, 1, 12, 18] - T[1, 1, 18, 5] + 
   T[1, 1, 18, 12] + T[1, 1, 18, 18] - T[1, 4, 1, 4] - T[1, 4, 1, 5] + 
   T[1, 4, 1, 12] + T[1, 4, 1, 18] - T[1, 4, 4, 12] - T[1, 4, 4, 18] + 
   T[1, 4, 12, 5] - T[1, 4, 12, 12] - T[1, 4, 12, 18] + T[1, 4, 18, 5] - 
   T[1, 4, 18, 12] - T[1, 4, 18, 18] + T[1, 5, 5, 12] + T[1, 5, 5, 18] + 
   T[1, 5, 12, 5] - 2*T[1, 5, 12, 12] - 2*T[1, 5, 12, 18] + T[1, 5, 18, 5] - 
   2*T[1, 5, 18, 12] - 2*T[1, 5, 18, 18] - T[1, 12, 5, 12] - 
   T[1, 12, 5, 18] - T[1, 12, 12, 5] + 2*T[1, 12, 12, 12] + 
   2*T[1, 12, 12, 18] - T[1, 12, 18, 5] + 2*T[1, 12, 18, 12] + 
   2*T[1, 12, 18, 18] - T[1, 18, 5, 12] - T[1, 18, 5, 18] - T[1, 18, 12, 5] + 
   2*T[1, 18, 12, 12] + 2*T[1, 18, 12, 18] - T[1, 18, 18, 5] + 
   2*T[1, 18, 18, 12] + 2*T[1, 18, 18, 18] - T[4, 1, 1, 4] - T[4, 1, 1, 5] + 
   T[4, 1, 1, 12] + T[4, 1, 1, 18] - T[4, 1, 4, 12] - T[4, 1, 4, 18] - 
   T[4, 1, 5, 12] - T[4, 1, 5, 18] + T[4, 1, 12, 12] + T[4, 1, 12, 18] + 
   T[4, 1, 18, 12] + T[4, 1, 18, 18] - T[4, 4, 12, 12] - T[4, 4, 12, 18] - 
   T[4, 4, 18, 12] - T[4, 4, 18, 18] + T[4, 12, 5, 12] + T[4, 12, 5, 18] + 
   T[4, 12, 12, 5] - 2*T[4, 12, 12, 12] - 2*T[4, 12, 12, 18] + 
   T[4, 12, 18, 5] - 2*T[4, 12, 18, 12] - 2*T[4, 12, 18, 18] + 
   T[4, 18, 5, 12] + T[4, 18, 5, 18] + T[4, 18, 12, 5] - 2*T[4, 18, 12, 12] - 
   2*T[4, 18, 12, 18] + T[4, 18, 18, 5] - 2*T[4, 18, 18, 12] - 
   2*T[4, 18, 18, 18] + T[5, 5, 12, 12] + T[5, 5, 12, 18] + T[5, 5, 18, 12] + 
   T[5, 5, 18, 18] + T[5, 12, 5, 12] + T[5, 12, 5, 18] + T[5, 12, 12, 5] - 
   2*T[5, 12, 12, 12] - 2*T[5, 12, 12, 18] + T[5, 12, 18, 5] - 
   2*T[5, 12, 18, 12] - 2*T[5, 12, 18, 18] + T[5, 18, 5, 12] + 
   T[5, 18, 5, 18] + T[5, 18, 12, 5] - 2*T[5, 18, 12, 12] - 
   2*T[5, 18, 12, 18] + T[5, 18, 18, 5] - 2*T[5, 18, 18, 12] - 
   2*T[5, 18, 18, 18]) - 2*(-T[1, 4, 4, 4] + T[1, 4, 4, 12] + 
   T[1, 4, 4, 18] + T[1, 4, 12, 4] - T[1, 4, 12, 12] - T[1, 4, 12, 18] + 
   T[1, 4, 18, 4] - T[1, 4, 18, 12] - T[1, 4, 18, 18] + T[1, 12, 4, 4] - 
   T[1, 12, 4, 12] - T[1, 12, 4, 18] - T[1, 12, 12, 4] + T[1, 12, 12, 12] + 
   T[1, 12, 12, 18] - T[1, 12, 18, 4] + T[1, 12, 18, 12] + T[1, 12, 18, 18] + 
   T[1, 18, 4, 4] - T[1, 18, 4, 12] - T[1, 18, 4, 18] - T[1, 18, 12, 4] + 
   T[1, 18, 12, 12] + T[1, 18, 12, 18] - T[1, 18, 18, 4] + T[1, 18, 18, 12] + 
   T[1, 18, 18, 18] - T[4, 4, 4, 12] - T[4, 4, 4, 18] - T[4, 4, 12, 4] + 
   T[4, 4, 12, 12] + T[4, 4, 12, 18] - T[4, 4, 18, 4] + T[4, 4, 18, 12] + 
   T[4, 4, 18, 18] - T[4, 12, 4, 4] + T[4, 12, 4, 12] + T[4, 12, 4, 18] + 
   T[4, 12, 12, 4] - T[4, 12, 12, 12] - T[4, 12, 12, 18] + T[4, 12, 18, 4] - 
   T[4, 12, 18, 12] - T[4, 12, 18, 18] - T[4, 18, 4, 4] + T[4, 18, 4, 12] + 
   T[4, 18, 4, 18] + T[4, 18, 12, 4] - T[4, 18, 12, 12] - T[4, 18, 12, 18] + 
   T[4, 18, 18, 4] - T[4, 18, 18, 12] - T[4, 18, 18, 18] + T[5, 1, 4, 4] - 
   T[5, 1, 4, 12] - T[5, 1, 4, 18] - T[5, 1, 12, 4] + T[5, 1, 12, 12] + 
   T[5, 1, 12, 18] - T[5, 1, 18, 4] + T[5, 1, 18, 12] + T[5, 1, 18, 18] - 
   T[5, 5, 1, 4] + T[5, 5, 1, 12] + T[5, 5, 1, 18] + T[5, 5, 5, 1] - 
   T[5, 5, 5, 12] - T[5, 5, 5, 18] + T[5, 5, 12, 4] - T[5, 5, 12, 12] - 
   T[5, 5, 12, 18] + T[5, 5, 18, 4] - T[5, 5, 18, 12] - T[5, 5, 18, 18] - 
   T[5, 12, 4, 4] + T[5, 12, 4, 12] + T[5, 12, 4, 18] + T[5, 12, 12, 4] - 
   T[5, 12, 12, 12] - T[5, 12, 12, 18] + T[5, 12, 18, 4] - T[5, 12, 18, 12] - 
   T[5, 12, 18, 18] - T[5, 18, 4, 4] + T[5, 18, 4, 12] + T[5, 18, 4, 18] + 
   T[5, 18, 12, 4] - T[5, 18, 12, 12] - T[5, 18, 12, 18] + T[5, 18, 18, 4] - 
   T[5, 18, 18, 12] - T[5, 18, 18, 18]) - T[5, 18, 18, 18] + 
 3*(T[1, 1, 1, 4] + T[1, 1, 1, 5] - T[1, 1, 1, 12] - T[1, 1, 1, 18] + 
   T[1, 1, 4, 12] + T[1, 1, 4, 18] + T[1, 1, 5, 12] + T[1, 1, 5, 18] - 
   T[1, 1, 12, 12] - T[1, 1, 12, 18] - T[1, 1, 18, 12] - T[1, 1, 18, 18] + 
   T[1, 4, 12, 12] + T[1, 4, 12, 18] + T[1, 4, 18, 12] + T[1, 4, 18, 18] + 
   T[1, 5, 12, 12] + T[1, 5, 12, 18] + T[1, 5, 18, 12] + T[1, 5, 18, 18] - 
   T[1, 12, 12, 12] - T[1, 12, 12, 18] - T[1, 12, 18, 12] - 
   T[1, 12, 18, 18] - T[1, 18, 12, 12] - T[1, 18, 12, 18] - 
   T[1, 18, 18, 12] - T[1, 18, 18, 18] + T[4, 12, 12, 12] + 
   T[4, 12, 12, 18] + T[4, 12, 18, 12] + T[4, 12, 18, 18] + 
   T[4, 18, 12, 12] + T[4, 18, 12, 18] + T[4, 18, 18, 12] + 
   T[4, 18, 18, 18] + T[5, 12, 12, 12] + T[5, 12, 12, 18] + 
   T[5, 12, 18, 12] + T[5, 12, 18, 18] + T[5, 18, 12, 12] + 
   T[5, 18, 12, 18] + T[5, 18, 18, 12] + T[5, 18, 18, 18]) - 
 2*T[5, 18, 18, 38] + T[5, 18, 38, 2] - 2*T[5, 18, 38, 9] - 
 2*(T[1, 1, 9, 9] + T[1, 1, 9, 15] + T[1, 1, 15, 9] + T[1, 1, 15, 15] - 
   T[1, 4, 1, 9] - T[1, 4, 1, 15] + T[1, 4, 4, 1] - T[1, 4, 4, 4] + 
   T[1, 4, 4, 38] - T[1, 4, 12, 1] + T[1, 4, 12, 4] + T[1, 4, 12, 9] + 
   T[1, 4, 12, 15] - T[1, 4, 12, 38] - T[1, 4, 18, 1] + T[1, 4, 18, 4] + 
   T[1, 4, 18, 9] + T[1, 4, 18, 15] - T[1, 4, 18, 38] - T[1, 4, 38, 9] - 
   T[1, 4, 38, 15] - T[1, 9, 9, 38] - T[1, 9, 15, 38] - T[1, 9, 38, 9] - 
   T[1, 9, 38, 15] + T[1, 12, 1, 9] + T[1, 12, 1, 15] - T[1, 12, 4, 1] + 
   T[1, 12, 4, 4] - T[1, 12, 4, 38] - T[1, 12, 9, 9] - T[1, 12, 9, 15] + 
   T[1, 12, 12, 1] - T[1, 12, 12, 4] - T[1, 12, 12, 9] - T[1, 12, 12, 15] + 
   T[1, 12, 12, 38] - T[1, 12, 15, 9] - T[1, 12, 15, 15] + T[1, 12, 18, 1] - 
   T[1, 12, 18, 4] - T[1, 12, 18, 9] - T[1, 12, 18, 15] + T[1, 12, 18, 38] + 
   T[1, 12, 38, 9] + T[1, 12, 38, 15] - T[1, 15, 9, 38] - T[1, 15, 15, 38] - 
   T[1, 15, 38, 9] - T[1, 15, 38, 15] + T[1, 18, 1, 9] + T[1, 18, 1, 15] - 
   T[1, 18, 4, 1] + T[1, 18, 4, 4] - T[1, 18, 4, 38] - T[1, 18, 9, 9] - 
   T[1, 18, 9, 15] + T[1, 18, 12, 1] - T[1, 18, 12, 4] - T[1, 18, 12, 9] - 
   T[1, 18, 12, 15] + T[1, 18, 12, 38] - T[1, 18, 15, 9] - T[1, 18, 15, 15] + 
   T[1, 18, 18, 1] - T[1, 18, 18, 4] - T[1, 18, 18, 9] - T[1, 18, 18, 15] + 
   T[1, 18, 18, 38] + T[1, 18, 38, 9] + T[1, 18, 38, 15] - T[2, 9, 9, 38] - 
   T[2, 9, 15, 38] - T[2, 9, 38, 9] - T[2, 9, 38, 15] - T[2, 15, 9, 38] - 
   T[2, 15, 15, 38] - T[2, 15, 38, 9] - T[2, 15, 38, 15] - T[2, 38, 9, 9] - 
   T[2, 38, 9, 15] - T[2, 38, 15, 9] - T[2, 38, 15, 15] - T[4, 1, 9, 9] - 
   T[4, 1, 9, 15] - T[4, 1, 15, 9] - T[4, 1, 15, 15] + T[4, 4, 1, 9] + 
   T[4, 4, 1, 15] - T[4, 4, 4, 1] - T[4, 4, 4, 38] + T[4, 4, 12, 1] - 
   T[4, 4, 12, 4] - T[4, 4, 12, 9] - T[4, 4, 12, 15] + T[4, 4, 12, 38] + 
   T[4, 4, 18, 1] - T[4, 4, 18, 4] - T[4, 4, 18, 9] - T[4, 4, 18, 15] + 
   T[4, 4, 18, 38] + T[4, 4, 38, 9] + T[4, 4, 38, 15] - T[4, 12, 1, 9] - 
   T[4, 12, 1, 15] + T[4, 12, 4, 1] - T[4, 12, 4, 4] + T[4, 12, 4, 38] + 
   T[4, 12, 9, 9] + T[4, 12, 9, 15] - T[4, 12, 12, 1] + T[4, 12, 12, 4] + 
   T[4, 12, 12, 9] + T[4, 12, 12, 15] - T[4, 12, 12, 38] + T[4, 12, 15, 9] + 
   T[4, 12, 15, 15] - T[4, 12, 18, 1] + T[4, 12, 18, 4] + T[4, 12, 18, 9] + 
   T[4, 12, 18, 15] - T[4, 12, 18, 38] - T[4, 12, 38, 9] - T[4, 12, 38, 15] - 
   T[4, 18, 1, 9] - T[4, 18, 1, 15] + T[4, 18, 4, 1] - T[4, 18, 4, 4] + 
   T[4, 18, 4, 38] + T[4, 18, 9, 9] + T[4, 18, 9, 15] - T[4, 18, 12, 1] + 
   T[4, 18, 12, 4] + T[4, 18, 12, 9] + T[4, 18, 12, 15] - T[4, 18, 12, 38] + 
   T[4, 18, 15, 9] + T[4, 18, 15, 15] - T[4, 18, 18, 1] + T[4, 18, 18, 4] + 
   T[4, 18, 18, 9] + T[4, 18, 18, 15] - T[4, 18, 18, 38] - T[4, 18, 38, 9] - 
   T[4, 18, 38, 15] - T[4, 38, 9, 9] - T[4, 38, 9, 15] - T[4, 38, 15, 9] - 
   T[4, 38, 15, 15] + T[5, 1, 1, 9] + T[5, 1, 1, 15] - T[5, 1, 4, 1] + 
   T[5, 1, 4, 4] - T[5, 1, 4, 38] - T[5, 1, 9, 9] - T[5, 1, 9, 15] - 
   T[5, 1, 9, 38] + T[5, 1, 12, 1] - T[5, 1, 12, 4] - T[5, 1, 12, 9] - 
   T[5, 1, 12, 15] + T[5, 1, 12, 38] - T[5, 1, 15, 9] - T[5, 1, 15, 15] - 
   T[5, 1, 15, 38] + T[5, 1, 18, 1] - T[5, 1, 18, 4] - T[5, 1, 18, 9] - 
   T[5, 1, 18, 15] + T[5, 1, 18, 38] - T[5, 2, 9, 38] - T[5, 2, 15, 38] - 
   T[5, 2, 38, 9] - T[5, 2, 38, 15] + T[5, 5, 1, 1] - T[5, 5, 1, 4] - 
   T[5, 5, 1, 9] - T[5, 5, 1, 15] - T[5, 5, 2, 38] + T[5, 5, 9, 38] - 
   T[5, 5, 12, 1] + T[5, 5, 12, 4] + T[5, 5, 12, 9] + T[5, 5, 12, 15] - 
   T[5, 5, 12, 38] + T[5, 5, 15, 38] - T[5, 5, 18, 1] + T[5, 5, 18, 4] + 
   T[5, 5, 18, 9] + T[5, 5, 18, 15] - T[5, 5, 18, 38] + T[5, 9, 9, 38] + 
   T[5, 9, 15, 38] + T[5, 9, 38, 9] + T[5, 9, 38, 15] - T[5, 12, 1, 9] - 
   T[5, 12, 1, 15] + T[5, 12, 4, 1] - T[5, 12, 4, 4] + T[5, 12, 4, 38] + 
   T[5, 12, 9, 9] + T[5, 12, 9, 15] - T[5, 12, 12, 1] + T[5, 12, 12, 4] + 
   T[5, 12, 12, 9] + T[5, 12, 12, 15] - T[5, 12, 12, 38] + T[5, 12, 15, 9] + 
   T[5, 12, 15, 15] - T[5, 12, 18, 1] + T[5, 12, 18, 4] + T[5, 12, 18, 9] + 
   T[5, 12, 18, 15] - T[5, 12, 18, 38] - T[5, 12, 38, 9] - T[5, 12, 38, 15] + 
   T[5, 15, 9, 38] + T[5, 15, 15, 38] + T[5, 15, 38, 9] + T[5, 15, 38, 15] - 
   T[5, 18, 1, 9] - T[5, 18, 1, 15] + T[5, 18, 4, 1] - T[5, 18, 4, 4] + 
   T[5, 18, 4, 38] + T[5, 18, 9, 9] + T[5, 18, 9, 15] - T[5, 18, 12, 1] + 
   T[5, 18, 12, 4] + T[5, 18, 12, 9] + T[5, 18, 12, 15] - T[5, 18, 12, 38] + 
   T[5, 18, 15, 9] + T[5, 18, 15, 15] - T[5, 18, 18, 1] + T[5, 18, 18, 4] + 
   T[5, 18, 18, 9] + T[5, 18, 18, 15] - T[5, 18, 18, 38] - T[5, 18, 38, 9] - 
   T[5, 18, 38, 15]) - 3*T[5, 18, 38, 15] + T[5, 18, 38, 18] + 
 T[5, 18, 38, 30] - T[5, 18, 41, 8] + T[5, 18, 41, 12] + T[5, 18, 41, 33] - 
 T[5, 19, 2, 13] + T[5, 19, 2, 15] + T[5, 19, 2, 16] + 2*T[5, 19, 5, 5] - 
 T[5, 19, 5, 10] - T[5, 19, 5, 13] - T[5, 19, 5, 15] - T[5, 19, 5, 16] - 
 T[5, 19, 5, 18] - 2*T[5, 19, 5, 19] + T[5, 19, 6, 2] - T[5, 19, 6, 10] - 
 T[5, 19, 6, 13] + T[5, 19, 6, 20] + T[5, 19, 9, 2] - T[5, 19, 9, 5] + 
 T[5, 19, 9, 18] - T[5, 19, 10, 5] + 2*T[5, 19, 10, 13] - T[5, 19, 10, 15] - 
 T[5, 19, 10, 16] - T[5, 19, 10, 20] - T[5, 19, 13, 2] - T[5, 19, 13, 5] + 
 T[5, 19, 13, 10] + 2*T[5, 19, 13, 13] + 2*T[5, 19, 13, 19] + 
 T[5, 19, 15, 2] - T[5, 19, 15, 5] - T[5, 19, 15, 10] - T[5, 19, 16, 5] - 
 T[5, 19, 16, 10] + T[5, 19, 16, 13] - T[5, 19, 16, 33] - T[5, 19, 19, 2] - 
 T[5, 19, 19, 5] + T[5, 19, 19, 10] + 2*T[5, 19, 19, 13] + 
 2*T[5, 19, 19, 19] + T[5, 19, 39, 5] + T[5, 19, 39, 10] - T[5, 19, 39, 13] + 
 T[5, 19, 39, 33] + T[5, 39, 3, 10] - T[5, 39, 3, 20] + T[5, 39, 3, 33] + 
 T[5, 39, 5, 10] - T[5, 39, 5, 13] + T[5, 39, 5, 15] + T[5, 39, 5, 16] + 
 T[5, 39, 5, 18] + T[5, 39, 10, 5] - 2*T[5, 39, 10, 13] + T[5, 39, 10, 15] + 
 T[5, 39, 10, 16] + T[5, 39, 10, 20] + T[5, 39, 13, 10] + T[5, 39, 13, 13] - 
 T[5, 39, 13, 15] - T[5, 39, 13, 16] - T[5, 39, 13, 20] + T[5, 39, 13, 33] + 
 T[5, 39, 16, 5] + T[5, 39, 16, 10] - T[5, 39, 16, 13] + T[5, 39, 16, 33] + 
 T[5, 39, 24, 5] + T[5, 39, 24, 8] + T[5, 39, 24, 10] - T[5, 39, 24, 15] + 
 T[5, 39, 31, 5] - T[5, 39, 31, 13] - T[5, 39, 31, 18] + T[5, 39, 31, 33] + 
 T[5, 39, 33, 8] + T[5, 39, 33, 16] + T[5, 39, 33, 18] + T[5, 39, 33, 20] - 
 2*T[5, 39, 33, 33] + 3*T[5, 39, 39, 3] - 
 3*(T[3, 39, 39, 3] + T[3, 39, 39, 5] + T[5, 39, 39, 3] + T[5, 39, 39, 5]) - 
 3*T[5, 39, 39, 10] + 3*T[5, 39, 39, 13] - 3*T[5, 39, 39, 33] - 
 3*T[5, 41, 5, 2] - 2*T[5, 41, 5, 5] + 3*T[5, 41, 5, 28] + 
 3*T[5, 41, 5, 35] - T[5, 41, 7, 8] - T[5, 41, 7, 20] + T[5, 41, 7, 30] + 
 T[5, 41, 7, 33] + T[5, 41, 8, 12] - T[5, 41, 8, 18] - T[5, 41, 8, 30] + 
 T[5, 41, 8, 33] - T[5, 41, 12, 8] + T[5, 41, 12, 18] + T[5, 41, 12, 30] - 
 T[5, 41, 18, 8] + T[5, 41, 18, 12] + T[5, 41, 18, 33] + 3*T[5, 41, 28, 2] + 
 T[5, 41, 28, 12] + T[5, 41, 28, 16] - 3*T[5, 41, 28, 28] - 
 3*T[5, 41, 28, 35] + T[5, 41, 33, 8] + T[5, 41, 33, 16] + T[5, 41, 33, 18] + 
 T[5, 41, 33, 20] - 2*T[5, 41, 33, 33] + 3*T[5, 41, 35, 2] - 
 T[5, 41, 35, 8] - T[5, 41, 35, 20] - 3*T[5, 41, 35, 28] + T[5, 41, 35, 30] + 
 T[5, 41, 35, 33] - 3*T[5, 41, 35, 35] + 3*T[5, 41, 41, 5] + 
 2*T[5, 41, 41, 8] - 2*T[5, 41, 41, 12] - 3*T[5, 41, 41, 28] - 
 2*T[5, 41, 41, 33] - 3*T[5, 41, 41, 35] + 2*T[6, 2, 2, 6] + T[6, 2, 2, 13] - 
 T[6, 2, 2, 15] - T[6, 2, 2, 16] - 2*T[6, 2, 5, 5] + T[6, 2, 5, 10] + 
 T[6, 2, 5, 13] + T[6, 2, 5, 15] + T[6, 2, 5, 16] + T[6, 2, 5, 18] + 
 2*T[6, 2, 5, 19] + 2*T[6, 2, 6, 10] + 2*T[6, 2, 6, 13] - 2*T[6, 2, 6, 20] - 
 T[6, 2, 9, 2] + T[6, 2, 9, 5] - T[6, 2, 9, 18] + T[6, 2, 10, 5] - 
 2*T[6, 2, 10, 13] + T[6, 2, 10, 15] + 2*T[6, 2, 10, 20] - T[6, 2, 10, 30] + 
 T[6, 2, 13, 2] + T[6, 2, 13, 5] - 2*T[6, 2, 13, 10] - 2*T[6, 2, 13, 13] - 
 T[6, 2, 13, 18] - 2*T[6, 2, 13, 19] - T[6, 2, 15, 2] + T[6, 2, 15, 5] + 
 T[6, 2, 15, 10] + T[6, 2, 16, 5] - T[6, 2, 16, 13] + T[6, 2, 16, 20] + 
 T[6, 2, 19, 2] + T[6, 2, 19, 5] - T[6, 2, 19, 10] - 2*T[6, 2, 19, 13] - 
 2*T[6, 2, 19, 19] + T[6, 2, 25, 2] - T[6, 2, 25, 13] + T[6, 2, 25, 18] + 
 T[6, 2, 25, 20] + T[6, 2, 32, 2] - T[6, 2, 32, 10] - T[6, 2, 32, 15] + 
 T[6, 2, 32, 30] + T[6, 2, 36, 16] - T[6, 2, 36, 20] + T[6, 2, 36, 30] - 
 T[6, 3, 3, 10] + T[6, 3, 3, 20] - T[6, 3, 3, 33] + 2*T[6, 3, 7, 7] - 
 T[6, 3, 7, 8] - T[6, 3, 7, 20] + T[6, 3, 7, 30] + T[6, 3, 7, 33] + 
 T[6, 3, 10, 13] - T[6, 3, 10, 15] - T[6, 3, 10, 20] + T[6, 3, 10, 30] + 
 T[6, 3, 17, 8] + T[6, 3, 17, 10] - T[6, 3, 17, 30] + T[6, 3, 20, 8] + 
 T[6, 3, 20, 10] - T[6, 3, 20, 30] - T[6, 3, 22, 8] - T[6, 3, 22, 10] - 
 T[6, 3, 22, 13] + T[6, 3, 22, 15] + T[6, 3, 22, 20] + T[6, 3, 39, 5] + 
 T[6, 3, 39, 10] - T[6, 3, 39, 13] + T[6, 3, 39, 33] + 2*T[6, 6, 2, 2] - 
 2*(T[2, 2, 6, 6] + T[2, 6, 2, 6] + T[2, 6, 6, 2] + T[6, 2, 2, 6] + 
   T[6, 2, 6, 2] + T[6, 6, 2, 2]) + 2*T[6, 6, 2, 5] - 2*T[6, 6, 2, 15] - 
 2*T[6, 6, 2, 16] - 2*T[6, 6, 2, 19] - 2*T[6, 6, 3, 7] - 2*T[6, 6, 3, 10] + 
 2*T[6, 6, 3, 20] - 2*T[6, 6, 3, 33] - T[6, 6, 6, 2] + 2*T[6, 6, 6, 3] + 
 T[6, 6, 6, 10] + T[6, 6, 6, 13] + 2*T[6, 6, 6, 16] + 2*T[6, 6, 6, 19] + 
 T[6, 6, 6, 20] + 2*T[6, 6, 10, 6] - 2*T[6, 6, 10, 10] - T[6, 6, 10, 13] + 
 T[6, 6, 10, 15] - T[6, 6, 10, 20] + T[6, 6, 10, 30] - 2*T[6, 6, 13, 5] - 
 T[6, 6, 13, 10] + 2*T[6, 6, 13, 15] + 2*T[6, 6, 13, 16] + T[6, 6, 13, 18] + 
 2*T[6, 6, 13, 19] + 2*T[6, 6, 13, 20] - 2*T[6, 6, 13, 33] - 
 2*T[6, 6, 14, 3] + 2*T[6, 6, 14, 6] + 2*T[6, 6, 14, 7] + 2*T[6, 6, 16, 6] - 
 2*T[6, 6, 16, 16] - 2*T[6, 6, 16, 20] + 2*T[6, 6, 16, 33] - 
 2*T[6, 6, 19, 5] + 2*T[6, 6, 19, 13] + 2*T[6, 6, 19, 19] - 
 2*T[6, 6, 20, 3] + 2*T[6, 6, 20, 6] + 2*T[6, 6, 20, 7] - T[6, 6, 20, 8] + 
 T[6, 6, 20, 10] - 2*T[6, 6, 20, 16] - T[6, 6, 20, 30] + 2*T[6, 6, 20, 33] + 
 T[6, 6, 22, 8] + T[6, 6, 22, 10] + T[6, 6, 22, 13] - T[6, 6, 22, 15] - 
 T[6, 6, 22, 20] - T[6, 6, 25, 2] + T[6, 6, 25, 13] - T[6, 6, 25, 18] - 
 T[6, 6, 25, 20] - T[6, 6, 32, 2] + T[6, 6, 32, 10] + T[6, 6, 32, 15] - 
 T[6, 6, 32, 30] - T[6, 10, 2, 13] + T[6, 10, 2, 15] + T[6, 10, 2, 16] + 
 T[6, 10, 3, 10] - T[6, 10, 3, 20] + T[6, 10, 3, 33] + 2*T[6, 10, 6, 6] - 
 2*T[6, 10, 6, 10] - 2*T[6, 10, 6, 16] - 2*T[6, 10, 10, 6] + 
 2*T[6, 10, 10, 10] + 2*T[6, 10, 10, 16] + T[6, 10, 13, 10] + 
 T[6, 10, 13, 13] - T[6, 10, 13, 15] - T[6, 10, 13, 16] - T[6, 10, 13, 20] + 
 T[6, 10, 13, 33] - 2*T[6, 10, 16, 6] + 2*T[6, 10, 16, 10] + 
 2*T[6, 10, 16, 16] - T[6, 10, 20, 10] + T[6, 10, 20, 16] + 
 T[6, 10, 20, 30] - T[6, 10, 20, 33] - T[6, 10, 36, 16] + T[6, 10, 36, 20] - 
 T[6, 10, 36, 30] - T[6, 10, 39, 5] - T[6, 10, 39, 10] + T[6, 10, 39, 13] - 
 T[6, 10, 39, 33] - T[6, 13, 2, 13] + T[6, 13, 2, 15] + T[6, 13, 2, 16] + 
 2*T[6, 13, 5, 5] - T[6, 13, 5, 10] - T[6, 13, 5, 13] - T[6, 13, 5, 15] - 
 T[6, 13, 5, 16] - T[6, 13, 5, 18] - 2*T[6, 13, 5, 19] + T[6, 13, 6, 2] - 
 T[6, 13, 6, 10] - T[6, 13, 6, 13] + T[6, 13, 6, 20] + T[6, 13, 9, 2] - 
 T[6, 13, 9, 5] + T[6, 13, 9, 18] - T[6, 13, 10, 5] + 2*T[6, 13, 10, 13] - 
 T[6, 13, 10, 15] - T[6, 13, 10, 16] - T[6, 13, 10, 20] - T[6, 13, 13, 2] - 
 T[6, 13, 13, 5] + T[6, 13, 13, 10] + 2*T[6, 13, 13, 13] + 
 2*T[6, 13, 13, 19] + T[6, 13, 15, 2] - T[6, 13, 15, 5] - T[6, 13, 15, 10] - 
 T[6, 13, 16, 5] - T[6, 13, 16, 10] + T[6, 13, 16, 13] - T[6, 13, 16, 33] - 
 T[6, 13, 19, 2] - T[6, 13, 19, 5] + T[6, 13, 19, 10] + 2*T[6, 13, 19, 13] + 
 2*T[6, 13, 19, 19] + T[6, 13, 39, 5] + T[6, 13, 39, 10] - T[6, 13, 39, 13] + 
 T[6, 13, 39, 33] + 2*T[6, 14, 3, 7] + T[6, 14, 3, 10] - T[6, 14, 3, 20] + 
 T[6, 14, 3, 33] - 2*T[6, 14, 6, 3] + 2*T[6, 14, 6, 6] - 2*T[6, 14, 7, 7] + 
 T[6, 14, 7, 8] + T[6, 14, 7, 20] - T[6, 14, 7, 30] - T[6, 14, 7, 33] - 
 T[6, 14, 10, 16] + T[6, 14, 10, 20] - T[6, 14, 10, 30] + 2*T[6, 14, 14, 3] - 
 2*T[6, 14, 14, 6] - 2*T[6, 14, 14, 7] - T[6, 14, 16, 10] + 
 T[6, 14, 16, 20] - T[6, 14, 16, 33] - T[6, 14, 17, 8] - T[6, 14, 17, 10] + 
 T[6, 14, 17, 30] + 2*T[6, 14, 20, 3] - 2*T[6, 14, 20, 6] - 
 2*T[6, 14, 20, 7] + T[6, 14, 36, 16] - T[6, 14, 36, 20] + T[6, 14, 36, 30] - 
 T[6, 16, 2, 13] + T[6, 16, 2, 15] + T[6, 16, 2, 16] + T[6, 16, 3, 10] - 
 T[6, 16, 3, 20] + T[6, 16, 3, 33] + 2*T[6, 16, 6, 6] - 2*T[6, 16, 6, 10] - 
 2*T[6, 16, 6, 16] - 2*T[6, 16, 10, 6] + 2*T[6, 16, 10, 10] + 
 2*T[6, 16, 10, 16] + T[6, 16, 13, 10] + T[6, 16, 13, 13] - 
 T[6, 16, 13, 15] - T[6, 16, 13, 16] - T[6, 16, 13, 20] + T[6, 16, 13, 33] - 
 2*T[6, 16, 16, 6] + 2*T[6, 16, 16, 10] + 2*T[6, 16, 16, 16] - 
 2*(T[2, 6, 6, 6] - T[2, 6, 6, 10] - T[2, 6, 6, 16] - T[2, 6, 10, 6] + 
   T[2, 6, 10, 10] + T[2, 6, 10, 16] - T[2, 6, 16, 6] + T[2, 6, 16, 10] + 
   T[2, 6, 16, 16] - T[2, 10, 6, 6] + T[2, 10, 6, 10] + T[2, 10, 6, 16] + 
   T[2, 10, 10, 6] - T[2, 10, 10, 10] - T[2, 10, 10, 16] + T[2, 10, 16, 6] - 
   T[2, 10, 16, 10] - T[2, 10, 16, 16] - T[2, 16, 6, 6] + T[2, 16, 6, 10] + 
   T[2, 16, 6, 16] + T[2, 16, 10, 6] - T[2, 16, 10, 10] - T[2, 16, 10, 16] + 
   T[2, 16, 16, 6] - T[2, 16, 16, 10] - T[2, 16, 16, 16] + T[3, 6, 6, 6] - 
   T[3, 6, 6, 10] - T[3, 6, 6, 16] - T[3, 6, 10, 6] + T[3, 6, 10, 10] + 
   T[3, 6, 10, 16] - T[3, 6, 16, 6] + T[3, 6, 16, 10] + T[3, 6, 16, 16] - 
   T[3, 10, 6, 6] + T[3, 10, 6, 10] + T[3, 10, 6, 16] + T[3, 10, 10, 6] - 
   T[3, 10, 10, 10] - T[3, 10, 10, 16] + T[3, 10, 16, 6] - T[3, 10, 16, 10] - 
   T[3, 10, 16, 16] - T[3, 16, 6, 6] + T[3, 16, 6, 10] + T[3, 16, 6, 16] + 
   T[3, 16, 10, 6] - T[3, 16, 10, 10] - T[3, 16, 10, 16] + T[3, 16, 16, 6] - 
   T[3, 16, 16, 10] - T[3, 16, 16, 16] + T[6, 6, 6, 10] + T[6, 6, 6, 16] + 
   T[6, 6, 10, 6] - T[6, 6, 10, 10] - T[6, 6, 10, 16] + T[6, 6, 16, 6] - 
   T[6, 6, 16, 10] - T[6, 6, 16, 16] + T[6, 10, 6, 6] - T[6, 10, 6, 10] - 
   T[6, 10, 6, 16] - T[6, 10, 10, 6] + T[6, 10, 10, 10] + T[6, 10, 10, 16] - 
   T[6, 10, 16, 6] + T[6, 10, 16, 10] + T[6, 10, 16, 16] + T[6, 16, 6, 6] - 
   T[6, 16, 6, 10] - T[6, 16, 6, 16] - T[6, 16, 10, 6] + T[6, 16, 10, 10] + 
   T[6, 16, 10, 16] - T[6, 16, 16, 6] + T[6, 16, 16, 10] + 
   T[6, 16, 16, 16]) - T[6, 16, 20, 10] + T[6, 16, 20, 16] + 
 T[6, 16, 20, 30] - T[6, 16, 20, 33] - T[6, 16, 36, 16] + T[6, 16, 36, 20] - 
 T[6, 16, 36, 30] - T[6, 16, 39, 5] - T[6, 16, 39, 10] + T[6, 16, 39, 13] - 
 T[6, 16, 39, 33] - T[6, 19, 2, 13] + T[6, 19, 2, 15] + T[6, 19, 2, 16] + 
 2*T[6, 19, 5, 5] - T[6, 19, 5, 10] - T[6, 19, 5, 13] - T[6, 19, 5, 15] - 
 T[6, 19, 5, 16] - T[6, 19, 5, 18] - 2*T[6, 19, 5, 19] + T[6, 19, 6, 2] - 
 T[6, 19, 6, 10] - T[6, 19, 6, 13] + T[6, 19, 6, 20] + T[6, 19, 9, 2] - 
 T[6, 19, 9, 5] + T[6, 19, 9, 18] - T[6, 19, 10, 5] + 2*T[6, 19, 10, 13] - 
 T[6, 19, 10, 15] - T[6, 19, 10, 16] - T[6, 19, 10, 20] - T[6, 19, 13, 2] - 
 T[6, 19, 13, 5] + T[6, 19, 13, 10] + 2*T[6, 19, 13, 13] + 
 2*T[6, 19, 13, 19] + T[6, 19, 15, 2] - T[6, 19, 15, 5] - T[6, 19, 15, 10] - 
 T[6, 19, 16, 5] - T[6, 19, 16, 10] + T[6, 19, 16, 13] - T[6, 19, 16, 33] - 
 T[6, 19, 19, 2] - T[6, 19, 19, 5] + T[6, 19, 19, 10] + 2*T[6, 19, 19, 13] + 
 2*(-T[2, 5, 5, 5] + T[2, 5, 5, 13] + T[2, 5, 5, 19] + T[2, 5, 13, 5] - 
   T[2, 5, 13, 13] - T[2, 5, 13, 19] + T[2, 5, 19, 5] - T[2, 5, 19, 13] - 
   T[2, 5, 19, 19] + T[2, 13, 5, 5] - T[2, 13, 5, 13] - T[2, 13, 5, 19] - 
   T[2, 13, 13, 5] + T[2, 13, 13, 13] + T[2, 13, 13, 19] - T[2, 13, 19, 5] + 
   T[2, 13, 19, 13] + T[2, 13, 19, 19] + T[2, 19, 5, 5] - T[2, 19, 5, 13] - 
   T[2, 19, 5, 19] - T[2, 19, 13, 5] + T[2, 19, 13, 13] + T[2, 19, 13, 19] - 
   T[2, 19, 19, 5] + T[2, 19, 19, 13] + T[2, 19, 19, 19] - T[5, 5, 5, 13] - 
   T[5, 5, 5, 19] - T[5, 5, 13, 5] + T[5, 5, 13, 13] + T[5, 5, 13, 19] - 
   T[5, 5, 19, 5] + T[5, 5, 19, 13] + T[5, 5, 19, 19] - T[5, 13, 5, 5] + 
   T[5, 13, 5, 13] + T[5, 13, 5, 19] + T[5, 13, 13, 5] - T[5, 13, 13, 13] - 
   T[5, 13, 13, 19] + T[5, 13, 19, 5] - T[5, 13, 19, 13] - T[5, 13, 19, 19] - 
   T[5, 19, 5, 5] + T[5, 19, 5, 13] + T[5, 19, 5, 19] + T[5, 19, 13, 5] - 
   T[5, 19, 13, 13] - T[5, 19, 13, 19] + T[5, 19, 19, 5] - T[5, 19, 19, 13] - 
   T[5, 19, 19, 19] + T[6, 2, 5, 5] - T[6, 2, 5, 13] - T[6, 2, 5, 19] - 
   T[6, 2, 13, 5] + T[6, 2, 13, 13] + T[6, 2, 13, 19] - T[6, 2, 19, 5] + 
   T[6, 2, 19, 13] + T[6, 2, 19, 19] - T[6, 6, 2, 5] + T[6, 6, 2, 13] + 
   T[6, 6, 2, 19] + T[6, 6, 6, 2] - T[6, 6, 6, 13] - T[6, 6, 6, 19] + 
   T[6, 6, 13, 5] - T[6, 6, 13, 13] - T[6, 6, 13, 19] + T[6, 6, 19, 5] - 
   T[6, 6, 19, 13] - T[6, 6, 19, 19] - T[6, 13, 5, 5] + T[6, 13, 5, 13] + 
   T[6, 13, 5, 19] + T[6, 13, 13, 5] - T[6, 13, 13, 13] - T[6, 13, 13, 19] + 
   T[6, 13, 19, 5] - T[6, 13, 19, 13] - T[6, 13, 19, 19] - T[6, 19, 5, 5] + 
   T[6, 19, 5, 13] + T[6, 19, 5, 19] + T[6, 19, 13, 5] - T[6, 19, 13, 13] - 
   T[6, 19, 13, 19] + T[6, 19, 19, 5] - T[6, 19, 19, 13] - 
   T[6, 19, 19, 19]) + 2*T[6, 19, 19, 19] + T[6, 19, 39, 5] + 
 T[6, 19, 39, 10] - T[6, 19, 39, 13] + T[6, 19, 39, 33] + 2*T[6, 20, 3, 7] + 
 T[6, 20, 3, 10] - T[6, 20, 3, 20] + T[6, 20, 3, 33] - 2*T[6, 20, 6, 3] + 
 2*T[6, 20, 6, 6] - 2*T[6, 20, 7, 7] + T[6, 20, 7, 8] + T[6, 20, 7, 20] - 
 T[6, 20, 7, 30] - T[6, 20, 7, 33] - T[6, 20, 10, 16] + T[6, 20, 10, 20] - 
 T[6, 20, 10, 30] + 2*T[6, 20, 14, 3] - 2*T[6, 20, 14, 6] - 
 2*T[6, 20, 14, 7] - T[6, 20, 16, 10] + T[6, 20, 16, 20] - T[6, 20, 16, 33] - 
 T[6, 20, 17, 8] - T[6, 20, 17, 10] + T[6, 20, 17, 30] + 2*T[6, 20, 20, 3] - 
 2*T[6, 20, 20, 6] - 2*T[6, 20, 20, 7] + T[6, 20, 36, 16] - 
 T[6, 20, 36, 20] + T[6, 20, 36, 30] - T[6, 40, 4, 8] + T[6, 40, 4, 18] + 
 T[6, 40, 4, 30] - T[6, 40, 6, 2] + T[6, 40, 6, 10] + T[6, 40, 6, 13] - 
 T[6, 40, 6, 20] + T[6, 40, 17, 8] + T[6, 40, 17, 10] - T[6, 40, 17, 30] - 
 T[6, 40, 20, 8] - T[6, 40, 20, 10] + T[6, 40, 20, 30] + T[6, 40, 25, 2] - 
 T[6, 40, 25, 13] + T[6, 40, 25, 18] + T[6, 40, 25, 20] + T[6, 40, 27, 8] + 
 T[6, 40, 27, 13] - T[6, 40, 27, 15] - T[6, 40, 27, 18] - T[6, 40, 27, 20] + 
 T[6, 40, 32, 2] - T[6, 40, 32, 10] - T[6, 40, 32, 15] + T[6, 40, 32, 30] - 
 T[6, 42, 1, 5] - T[6, 42, 1, 8] + T[6, 42, 1, 15] + T[6, 42, 1, 18] - 
 T[6, 42, 6, 2] + T[6, 42, 6, 10] + T[6, 42, 6, 13] - T[6, 42, 6, 20] - 
 T[6, 42, 9, 2] + T[6, 42, 9, 5] - T[6, 42, 9, 18] + T[6, 42, 13, 2] - 
 T[6, 42, 13, 5] + T[6, 42, 13, 18] - T[6, 42, 15, 2] + T[6, 42, 15, 5] + 
 T[6, 42, 15, 10] + T[6, 42, 19, 2] - T[6, 42, 19, 5] - T[6, 42, 19, 10] - 
 T[6, 42, 22, 8] - T[6, 42, 22, 10] - T[6, 42, 22, 13] + T[6, 42, 22, 15] + 
 T[6, 42, 22, 20] + T[6, 42, 27, 8] + T[6, 42, 27, 13] - T[6, 42, 27, 15] - 
 T[6, 42, 27, 18] - T[6, 42, 27, 20] - 2*T[7, 3, 3, 7] - 2*T[7, 3, 3, 10] + 
 2*T[7, 3, 3, 20] - 2*T[7, 3, 3, 33] + 2*T[7, 3, 6, 3] - 2*T[7, 3, 6, 6] - 
 T[7, 3, 7, 8] - T[7, 3, 7, 20] + T[7, 3, 7, 30] + T[7, 3, 7, 33] + 
 T[7, 3, 10, 16] - T[7, 3, 10, 20] + T[7, 3, 10, 30] - T[7, 3, 11, 18] - 
 T[7, 3, 11, 20] + T[7, 3, 11, 33] - 2*T[7, 3, 14, 3] + 2*T[7, 3, 14, 6] + 
 2*T[7, 3, 14, 7] + T[7, 3, 16, 10] - T[7, 3, 16, 20] + T[7, 3, 16, 33] + 
 T[7, 3, 17, 8] + T[7, 3, 17, 10] - T[7, 3, 17, 30] - 2*T[7, 3, 20, 3] + 
 2*T[7, 3, 20, 6] + 2*T[7, 3, 20, 7] + T[7, 3, 20, 10] - T[7, 3, 20, 16] - 
 T[7, 3, 20, 30] + T[7, 3, 20, 33] + T[7, 3, 33, 8] + T[7, 3, 33, 16] + 
 T[7, 3, 33, 18] + T[7, 3, 33, 20] - 2*T[7, 3, 33, 33] + 2*T[7, 4, 4, 8] - 
 2*T[7, 4, 4, 18] - 2*T[7, 4, 4, 30] - T[7, 4, 7, 8] - T[7, 4, 7, 20] + 
 T[7, 4, 7, 30] + T[7, 4, 7, 33] - T[7, 4, 8, 12] + T[7, 4, 8, 18] + 
 T[7, 4, 8, 30] - T[7, 4, 8, 33] + T[7, 4, 11, 18] + T[7, 4, 11, 20] - 
 T[7, 4, 11, 33] - T[7, 4, 12, 8] + T[7, 4, 12, 18] + T[7, 4, 12, 30] - 
 T[7, 4, 17, 8] - T[7, 4, 17, 10] + T[7, 4, 17, 30] - T[7, 4, 18, 8] + 
 T[7, 4, 18, 12] + T[7, 4, 18, 33] + T[7, 4, 30, 8] + T[7, 4, 30, 10] + 
 T[7, 4, 30, 12] + T[7, 4, 30, 20] - 2*T[7, 4, 30, 30] - 2*T[7, 7, 3, 3] + 
 2*T[7, 7, 3, 6] - T[7, 7, 3, 10] + T[7, 7, 3, 20] - T[7, 7, 3, 33] + 
 T[7, 7, 4, 8] - T[7, 7, 4, 18] - T[7, 7, 4, 30] - 2*T[7, 7, 7, 3] - 
 2*T[7, 7, 7, 8] - 2*T[7, 7, 7, 20] + 2*T[7, 7, 7, 30] + 2*T[7, 7, 7, 33] - 
 2*T[7, 7, 7, 41] + T[7, 7, 8, 12] + T[7, 7, 8, 18] + 2*T[7, 7, 8, 20] - 
 T[7, 7, 8, 30] - T[7, 7, 8, 33] + T[7, 7, 11, 18] + T[7, 7, 11, 20] - 
 T[7, 7, 11, 33] + 2*T[7, 7, 14, 3] - 2*T[7, 7, 14, 6] - 2*T[7, 7, 14, 7] + 
 T[7, 7, 17, 8] + T[7, 7, 17, 10] - T[7, 7, 17, 30] + 2*T[7, 7, 20, 3] - 
 2*T[7, 7, 20, 6] - 2*T[7, 7, 20, 7] + 2*T[7, 7, 20, 8] + T[7, 7, 20, 10] + 
 T[7, 7, 20, 16] - T[7, 7, 20, 30] - T[7, 7, 20, 33] - T[7, 7, 30, 8] - 
 T[7, 7, 30, 10] - T[7, 7, 30, 12] - T[7, 7, 30, 20] + 2*T[7, 7, 30, 30] - 
 T[7, 7, 33, 8] - T[7, 7, 33, 16] - T[7, 7, 33, 18] - T[7, 7, 33, 20] + 
 2*T[7, 7, 33, 33] - T[7, 7, 36, 16] + T[7, 7, 36, 20] - T[7, 7, 36, 30] + 
 2*T[7, 7, 41, 5] + T[7, 7, 41, 8] - T[7, 7, 41, 12] - T[7, 7, 41, 33] - 
 T[7, 8, 4, 8] + T[7, 8, 4, 18] + T[7, 8, 4, 30] + T[7, 8, 7, 8] + 
 T[7, 8, 7, 20] - T[7, 8, 7, 30] - T[7, 8, 7, 33] - T[7, 8, 11, 18] - 
 T[7, 8, 11, 20] + T[7, 8, 11, 33] + T[7, 8, 12, 8] - T[7, 8, 12, 18] - 
 T[7, 8, 12, 30] + T[7, 8, 18, 8] - T[7, 8, 18, 12] - T[7, 8, 18, 33] - 
 T[7, 8, 41, 8] + T[7, 8, 41, 12] + T[7, 8, 41, 33] + T[7, 11, 3, 10] - 
 T[7, 11, 3, 20] + T[7, 11, 3, 33] - T[7, 11, 4, 8] + T[7, 11, 4, 18] + 
 T[7, 11, 4, 30] + T[7, 11, 7, 8] + T[7, 11, 7, 20] - T[7, 11, 7, 30] - 
 T[7, 11, 7, 33] - T[7, 11, 8, 18] - T[7, 11, 8, 20] + T[7, 11, 8, 33] - 
 T[7, 11, 20, 8] - T[7, 11, 20, 10] + T[7, 11, 20, 30] + 2*T[7, 14, 3, 7] + 
 T[7, 14, 3, 10] - T[7, 14, 3, 20] + T[7, 14, 3, 33] - 2*T[7, 14, 6, 3] + 
 2*T[7, 14, 6, 6] - 2*T[7, 14, 7, 7] + T[7, 14, 7, 8] + T[7, 14, 7, 20] - 
 T[7, 14, 7, 30] - T[7, 14, 7, 33] - T[7, 14, 10, 16] + T[7, 14, 10, 20] - 
 T[7, 14, 10, 30] + 2*T[7, 14, 14, 3] - 2*T[7, 14, 14, 6] - 
 2*T[7, 14, 14, 7] - T[7, 14, 16, 10] + T[7, 14, 16, 20] - T[7, 14, 16, 33] - 
 T[7, 14, 17, 8] - T[7, 14, 17, 10] + T[7, 14, 17, 30] + 2*T[7, 14, 20, 3] - 
 2*T[7, 14, 20, 6] - 2*T[7, 14, 20, 7] + T[7, 14, 36, 16] - 
 T[7, 14, 36, 20] + T[7, 14, 36, 30] + T[7, 17, 3, 10] - T[7, 17, 3, 20] + 
 T[7, 17, 3, 33] - T[7, 17, 4, 8] + T[7, 17, 4, 18] + T[7, 17, 4, 30] + 
 T[7, 17, 7, 8] + T[7, 17, 7, 20] - T[7, 17, 7, 30] - T[7, 17, 7, 33] - 
 T[7, 17, 8, 18] - T[7, 17, 8, 20] + T[7, 17, 8, 33] - T[7, 17, 20, 8] - 
 T[7, 17, 20, 10] + T[7, 17, 20, 30] + 2*T[7, 20, 3, 7] + T[7, 20, 3, 10] - 
 T[7, 20, 3, 20] + T[7, 20, 3, 33] - 2*T[7, 20, 6, 3] + 2*T[7, 20, 6, 6] - 
 2*T[7, 20, 7, 7] + T[7, 20, 7, 8] + T[7, 20, 7, 20] - T[7, 20, 7, 30] - 
 T[7, 20, 7, 33] - T[7, 20, 10, 16] + T[7, 20, 10, 20] - T[7, 20, 10, 30] + 
 2*T[7, 20, 14, 3] - 2*T[7, 20, 14, 6] - 2*T[7, 20, 14, 7] - 
 T[7, 20, 16, 10] + T[7, 20, 16, 20] - T[7, 20, 16, 33] - T[7, 20, 17, 8] - 
 T[7, 20, 17, 10] + T[7, 20, 17, 30] + 2*T[7, 20, 20, 3] - 
 2*T[7, 20, 20, 6] - 2*(-T[3, 3, 7, 7] + T[3, 6, 3, 7] - T[3, 6, 6, 3] + 
   T[3, 6, 6, 6] + T[3, 6, 14, 3] - T[3, 6, 14, 6] - T[3, 6, 14, 7] + 
   T[3, 6, 20, 3] - T[3, 6, 20, 6] - T[3, 6, 20, 7] - T[3, 7, 7, 7] - 
   T[3, 14, 3, 7] + T[3, 14, 6, 3] - T[3, 14, 6, 6] + T[3, 14, 7, 7] - 
   T[3, 14, 14, 3] + T[3, 14, 14, 6] + T[3, 14, 14, 7] - T[3, 14, 20, 3] + 
   T[3, 14, 20, 6] + T[3, 14, 20, 7] - T[3, 20, 3, 7] + T[3, 20, 6, 3] - 
   T[3, 20, 6, 6] + T[3, 20, 7, 7] - T[3, 20, 14, 3] + T[3, 20, 14, 6] + 
   T[3, 20, 14, 7] - T[3, 20, 20, 3] + T[3, 20, 20, 6] + T[3, 20, 20, 7] + 
   T[6, 3, 7, 7] - T[6, 6, 3, 7] + T[6, 6, 6, 3] - T[6, 6, 14, 3] + 
   T[6, 6, 14, 6] + T[6, 6, 14, 7] - T[6, 6, 20, 3] + T[6, 6, 20, 6] + 
   T[6, 6, 20, 7] + T[6, 14, 3, 7] - T[6, 14, 6, 3] + T[6, 14, 6, 6] - 
   T[6, 14, 7, 7] + T[6, 14, 14, 3] - T[6, 14, 14, 6] - T[6, 14, 14, 7] + 
   T[6, 14, 20, 3] - T[6, 14, 20, 6] - T[6, 14, 20, 7] + T[6, 20, 3, 7] - 
   T[6, 20, 6, 3] + T[6, 20, 6, 6] - T[6, 20, 7, 7] + T[6, 20, 14, 3] - 
   T[6, 20, 14, 6] - T[6, 20, 14, 7] + T[6, 20, 20, 3] - T[6, 20, 20, 6] - 
   T[6, 20, 20, 7] - T[7, 3, 3, 7] + T[7, 3, 6, 3] - T[7, 3, 6, 6] - 
   T[7, 3, 14, 3] + T[7, 3, 14, 6] + T[7, 3, 14, 7] - T[7, 3, 20, 3] + 
   T[7, 3, 20, 6] + T[7, 3, 20, 7] - T[7, 7, 3, 3] + T[7, 7, 3, 6] - 
   T[7, 7, 7, 3] + T[7, 7, 14, 3] - T[7, 7, 14, 6] - T[7, 7, 14, 7] + 
   T[7, 7, 20, 3] - T[7, 7, 20, 6] - T[7, 7, 20, 7] + T[7, 14, 3, 7] - 
   T[7, 14, 6, 3] + T[7, 14, 6, 6] - T[7, 14, 7, 7] + T[7, 14, 14, 3] - 
   T[7, 14, 14, 6] - T[7, 14, 14, 7] + T[7, 14, 20, 3] - T[7, 14, 20, 6] - 
   T[7, 14, 20, 7] + T[7, 20, 3, 7] - T[7, 20, 6, 3] + T[7, 20, 6, 6] - 
   T[7, 20, 7, 7] + T[7, 20, 14, 3] - T[7, 20, 14, 6] - T[7, 20, 14, 7] + 
   T[7, 20, 20, 3] - T[7, 20, 20, 6] - T[7, 20, 20, 7]) - 2*T[7, 20, 20, 7] + 
 T[7, 20, 36, 16] - T[7, 20, 36, 20] + T[7, 20, 36, 30] - T[7, 21, 4, 8] + 
 T[7, 21, 4, 18] + T[7, 21, 4, 30] + T[7, 21, 7, 8] + T[7, 21, 7, 20] - 
 T[7, 21, 7, 30] - T[7, 21, 7, 33] - T[7, 21, 11, 18] - T[7, 21, 11, 20] + 
 T[7, 21, 11, 33] + T[7, 21, 12, 8] - T[7, 21, 12, 18] - T[7, 21, 12, 30] + 
 T[7, 21, 18, 8] - T[7, 21, 18, 12] - T[7, 21, 18, 33] - T[7, 21, 41, 8] + 
 T[7, 21, 41, 12] + T[7, 21, 41, 33] - 3*T[7, 36, 2, 2] + 3*T[7, 36, 2, 28] + 
 3*T[7, 36, 2, 35] - T[7, 36, 7, 8] - T[7, 36, 7, 20] + T[7, 36, 7, 30] + 
 T[7, 36, 7, 33] + T[7, 36, 10, 16] - T[7, 36, 10, 20] + T[7, 36, 10, 30] + 
 T[7, 36, 16, 10] - T[7, 36, 16, 20] + T[7, 36, 16, 33] - T[7, 36, 20, 10] + 
 T[7, 36, 20, 16] + T[7, 36, 20, 30] - T[7, 36, 20, 33] + 3*T[7, 36, 28, 2] + 
 T[7, 36, 28, 12] + T[7, 36, 28, 16] - 3*T[7, 36, 28, 28] - 
 3*T[7, 36, 28, 35] + T[7, 36, 30, 8] + T[7, 36, 30, 10] + T[7, 36, 30, 12] + 
 T[7, 36, 30, 20] - 2*T[7, 36, 30, 30] + 3*T[7, 36, 35, 2] - 
 T[7, 36, 35, 8] - T[7, 36, 35, 20] - 3*T[7, 36, 35, 28] + T[7, 36, 35, 30] + 
 T[7, 36, 35, 33] - 3*T[7, 36, 35, 35] - 2*T[7, 36, 36, 16] + 
 2*T[7, 36, 36, 20] - 2*T[7, 36, 36, 30] - 3*T[7, 41, 5, 2] - 
 2*T[7, 41, 5, 5] + 2*(T[5, 5, 5, 41] + T[5, 5, 41, 5] + T[5, 41, 5, 5] + 
   T[7, 7, 7, 41] - T[7, 7, 41, 5] + T[7, 41, 5, 5]) + 3*T[7, 41, 5, 28] + 
 3*T[7, 41, 5, 35] - T[7, 41, 7, 8] - T[7, 41, 7, 20] + T[7, 41, 7, 30] + 
 T[7, 41, 7, 33] + T[7, 41, 8, 12] - T[7, 41, 8, 18] - T[7, 41, 8, 30] + 
 T[7, 41, 8, 33] - T[7, 41, 12, 8] + T[7, 41, 12, 18] + T[7, 41, 12, 30] - 
 T[7, 41, 18, 8] + T[7, 41, 18, 12] + T[7, 41, 18, 33] + 3*T[7, 41, 28, 2] + 
 T[7, 41, 28, 12] + T[7, 41, 28, 16] - 3*T[7, 41, 28, 28] - 
 3*T[7, 41, 28, 35] + T[7, 41, 33, 8] + T[7, 41, 33, 16] + T[7, 41, 33, 18] + 
 T[7, 41, 33, 20] - 2*T[7, 41, 33, 33] + 3*T[7, 41, 35, 2] - 
 T[7, 41, 35, 8] - T[7, 41, 35, 20] - 3*T[7, 41, 35, 28] + T[7, 41, 35, 30] + 
 T[7, 41, 35, 33] - 3*T[7, 41, 35, 35] + 3*T[7, 41, 41, 5] + 
 2*T[7, 41, 41, 8] - 2*T[7, 41, 41, 12] - 3*T[7, 41, 41, 28] - 
 2*T[7, 41, 41, 33] - 3*T[7, 41, 41, 35] + 
 3*(T[2, 2, 2, 28] + T[2, 2, 2, 35] + T[2, 2, 28, 2] - T[2, 2, 28, 28] - 
   T[2, 2, 28, 35] + T[2, 2, 35, 2] - T[2, 2, 35, 28] - T[2, 2, 35, 35] + 
   T[2, 5, 2, 2] - T[2, 5, 2, 28] - T[2, 5, 2, 35] - T[2, 5, 28, 2] + 
   T[2, 5, 28, 28] + T[2, 5, 28, 35] - T[2, 5, 35, 2] + T[2, 5, 35, 28] + 
   T[2, 5, 35, 35] + T[2, 36, 2, 2] - T[2, 36, 2, 28] - T[2, 36, 2, 35] - 
   T[2, 36, 28, 2] + T[2, 36, 28, 28] + T[2, 36, 28, 35] - T[2, 36, 35, 2] + 
   T[2, 36, 35, 28] + T[2, 36, 35, 35] + T[5, 2, 2, 2] - T[5, 2, 2, 28] - 
   T[5, 2, 2, 35] - T[5, 2, 28, 2] + T[5, 2, 28, 28] + T[5, 2, 28, 35] - 
   T[5, 2, 35, 2] + T[5, 2, 35, 28] + T[5, 2, 35, 35] - T[5, 5, 2, 2] + 
   T[5, 5, 2, 28] + T[5, 5, 2, 35] + T[5, 5, 28, 2] - T[5, 5, 28, 28] - 
   T[5, 5, 28, 35] + T[5, 5, 35, 2] - T[5, 5, 35, 28] - T[5, 5, 35, 35] + 
   T[5, 41, 5, 2] - T[5, 41, 5, 28] - T[5, 41, 5, 35] - T[5, 41, 28, 2] + 
   T[5, 41, 28, 28] + T[5, 41, 28, 35] - T[5, 41, 35, 2] + T[5, 41, 35, 28] + 
   T[5, 41, 35, 35] - T[5, 41, 41, 5] + T[5, 41, 41, 28] + T[5, 41, 41, 35] + 
   T[7, 36, 2, 2] - T[7, 36, 2, 28] - T[7, 36, 2, 35] - T[7, 36, 28, 2] + 
   T[7, 36, 28, 28] + T[7, 36, 28, 35] - T[7, 36, 35, 2] + T[7, 36, 35, 28] + 
   T[7, 36, 35, 35] + T[7, 41, 5, 2] - T[7, 41, 5, 28] - T[7, 41, 5, 35] - 
   T[7, 41, 28, 2] + T[7, 41, 28, 28] + T[7, 41, 28, 35] - T[7, 41, 35, 2] + 
   T[7, 41, 35, 28] + T[7, 41, 35, 35] - T[7, 41, 41, 5] + T[7, 41, 41, 28] + 
   T[7, 41, 41, 35])


==> anc/hept_int_tilde_1.m <==
-((seven[7, 2, 1, 4, 3, 6, 5]*(ab[1, 3, 4, 5]*ab[2, 5, 6, 7]*
     (T[1, 1] + T[1, 4] - T[1, 12] - T[1, 18] - T[1, 37] - T[3, 3] + 
      T[3, 11] + T[3, 17] - T[3, 37] + T[3, 39] - 2*T[4, 4] + T[4, 11] + 
      T[4, 12] + T[4, 17] + T[4, 18] - T[5, 1] + T[5, 12] + T[5, 18] + 
      T[5, 39] + T[7, 3] + T[7, 4] - T[7, 11] - T[7, 17]) - 
    ab[1, 5, 6, 7]*ab[2, 3, 4, 5]*(T[1, 1] + T[1, 4] - T[1, 12] - T[1, 18] - 
      T[1, 37] - T[3, 7] + T[3, 11] + T[3, 17] - T[3, 37] - 2*T[4, 4] + 
      T[4, 11] + T[4, 12] + T[4, 17] + T[4, 18] - T[5, 1] + T[5, 12] + 
      T[5, 18] - T[5, 41] + T[7, 4] + T[7, 7] - T[7, 11] - T[7, 17] - 
      T[7, 41])))/(ab[1, 3, 4, 7]*ab[2, 5, 6, 7]*seven[5, 2, 1, 4, 3, 7, 6]))


==> anc/hept_int_tilde_2.m <==
(seven[7, 2, 1, 4, 3, 6, 5]*(ab[1, 3, 4, 5]*ab[2, 5, 6, 7]*
    (-3*T[1, 1, 1, 1] + 2*T[1, 1, 1, 4] - T[1, 1, 1, 12] - T[1, 1, 1, 18] + 
     2*T[1, 1, 1, 24] + 2*T[1, 1, 1, 31] + 2*T[1, 1, 4, 1] - 
     2*T[1, 1, 4, 4] + 2*T[1, 1, 4, 7] + 2*T[1, 1, 4, 12] + 
     2*T[1, 1, 4, 18] + 4*T[1, 1, 5, 5] + T[1, 1, 5, 12] + T[1, 1, 5, 18] - 
     T[1, 1, 5, 24] - T[1, 1, 5, 31] - T[1, 1, 8, 1] + 2*T[1, 1, 8, 4] - 
     2*T[1, 1, 8, 7] - T[1, 1, 8, 18] - T[1, 1, 8, 24] - T[1, 1, 12, 12] - 
     2*T[1, 1, 12, 18] - T[1, 1, 12, 24] - 2*T[1, 1, 18, 12] - 
     T[1, 1, 18, 18] - T[1, 1, 18, 31] - T[1, 1, 21, 1] + 2*T[1, 1, 21, 4] - 
     2*T[1, 1, 21, 7] - T[1, 1, 21, 12] - T[1, 1, 21, 31] + T[1, 1, 24, 1] - 
     T[1, 1, 24, 12] - T[1, 1, 24, 31] + T[1, 1, 31, 1] - T[1, 1, 31, 18] - 
     T[1, 1, 31, 24] + T[1, 4, 1, 1] - 2*T[1, 4, 1, 5] + T[1, 4, 1, 24] + 
     T[1, 4, 1, 31] - 2*T[1, 4, 4, 1] - 2*T[1, 4, 4, 4] + 2*T[1, 4, 4, 12] + 
     2*T[1, 4, 4, 18] + 2*T[1, 4, 7, 4] - 2*T[1, 4, 7, 7] + 3*T[1, 4, 8, 1] - 
     2*T[1, 4, 8, 4] + 2*T[1, 4, 8, 7] - T[1, 4, 8, 18] - T[1, 4, 8, 24] - 
     T[1, 4, 11, 18] + T[1, 4, 11, 31] - T[1, 4, 12, 1] + 2*T[1, 4, 12, 4] + 
     2*T[1, 4, 12, 5] + 2*T[1, 4, 12, 12] + T[1, 4, 12, 18] - 
     T[1, 4, 12, 24] - T[1, 4, 17, 12] + T[1, 4, 17, 24] - T[1, 4, 18, 1] + 
     2*T[1, 4, 18, 4] + 2*T[1, 4, 18, 5] + T[1, 4, 18, 12] + 
     2*T[1, 4, 18, 18] - T[1, 4, 18, 31] + 3*T[1, 4, 21, 1] - 
     2*T[1, 4, 21, 4] + 2*T[1, 4, 21, 7] - T[1, 4, 21, 12] - 
     T[1, 4, 21, 31] + 2*T[1, 5, 1, 5] - T[1, 5, 1, 12] - T[1, 5, 1, 18] - 
     T[1, 5, 1, 24] - T[1, 5, 1, 31] + 2*T[1, 5, 5, 1] + 2*T[1, 5, 5, 5] - 
     T[1, 5, 12, 1] + 2*T[1, 5, 12, 12] + 3*T[1, 5, 12, 18] + 
     T[1, 5, 12, 24] - T[1, 5, 18, 1] + 3*T[1, 5, 18, 12] + 
     2*T[1, 5, 18, 18] + T[1, 5, 18, 31] - T[1, 5, 24, 1] + T[1, 5, 24, 12] + 
     T[1, 5, 24, 31] - T[1, 5, 31, 1] + T[1, 5, 31, 18] + T[1, 5, 31, 24] - 
     T[1, 8, 1, 1] - T[1, 8, 1, 24] - T[1, 8, 1, 31] + 3*T[1, 8, 4, 1] - 
     T[1, 8, 4, 12] - T[1, 8, 4, 18] - 2*T[1, 8, 7, 4] + 2*T[1, 8, 7, 7] - 
     2*T[1, 8, 8, 1] + 2*T[1, 8, 8, 4] - 2*T[1, 8, 8, 7] - 2*T[1, 8, 8, 8] - 
     2*T[1, 8, 8, 21] + T[1, 8, 11, 18] - T[1, 8, 11, 31] - T[1, 8, 12, 1] + 
     T[1, 8, 12, 18] + T[1, 8, 12, 24] + T[1, 8, 17, 12] - T[1, 8, 17, 24] - 
     T[1, 8, 18, 1] + T[1, 8, 18, 12] + T[1, 8, 18, 31] - 2*T[1, 8, 21, 1] + 
     2*T[1, 8, 21, 4] - 2*T[1, 8, 21, 7] - 2*T[1, 8, 21, 8] - 
     2*T[1, 8, 21, 21] - T[1, 8, 37, 1] + T[1, 8, 37, 24] + T[1, 8, 37, 31] + 
     T[1, 12, 1, 1] + 2*T[1, 12, 1, 5] - T[1, 12, 1, 24] - T[1, 12, 1, 31] - 
     2*T[1, 12, 4, 1] + 2*T[1, 12, 4, 4] - 2*T[1, 12, 5, 1] - 
     2*T[1, 12, 5, 5] + T[1, 12, 5, 12] + T[1, 12, 5, 18] + T[1, 12, 5, 24] + 
     T[1, 12, 5, 31] - T[1, 12, 8, 1] + T[1, 12, 8, 18] + T[1, 12, 8, 24] + 
     3*T[1, 12, 12, 1] - 2*T[1, 12, 12, 4] - 2*T[1, 12, 12, 5] - 
     3*T[1, 12, 12, 12] - 3*T[1, 12, 12, 18] + 3*T[1, 12, 18, 1] - 
     2*T[1, 12, 18, 4] - 2*T[1, 12, 18, 5] - 3*T[1, 12, 18, 12] - 
     3*T[1, 12, 18, 18] - T[1, 12, 21, 1] + T[1, 12, 21, 12] + 
     T[1, 12, 21, 31] + T[1, 18, 1, 1] + 2*T[1, 18, 1, 5] - T[1, 18, 1, 24] - 
     T[1, 18, 1, 31] - 2*T[1, 18, 4, 1] + 2*T[1, 18, 4, 4] - 
     2*T[1, 18, 5, 1] - 2*T[1, 18, 5, 5] + T[1, 18, 5, 12] + 
     T[1, 18, 5, 18] + T[1, 18, 5, 24] + T[1, 18, 5, 31] - T[1, 18, 8, 1] + 
     T[1, 18, 8, 18] + T[1, 18, 8, 24] + 3*T[1, 18, 12, 1] - 
     2*T[1, 18, 12, 4] - 2*T[1, 18, 12, 5] - 3*T[1, 18, 12, 12] - 
     3*T[1, 18, 12, 18] + 3*T[1, 18, 18, 1] - 2*T[1, 18, 18, 4] - 
     2*T[1, 18, 18, 5] - 3*T[1, 18, 18, 12] - 3*T[1, 18, 18, 18] - 
     T[1, 18, 21, 1] + T[1, 18, 21, 12] + T[1, 18, 21, 31] - T[1, 21, 1, 1] - 
     T[1, 21, 1, 24] - T[1, 21, 1, 31] + 3*T[1, 21, 4, 1] - T[1, 21, 4, 12] - 
     T[1, 21, 4, 18] - 2*T[1, 21, 7, 4] + 2*T[1, 21, 7, 7] - 
     2*T[1, 21, 8, 1] + 2*T[1, 21, 8, 4] - 2*T[1, 21, 8, 7] - 
     2*T[1, 21, 8, 8] - 2*T[1, 21, 8, 21] + T[1, 21, 11, 18] - 
     T[1, 21, 11, 31] - T[1, 21, 12, 1] + T[1, 21, 12, 18] + 
     T[1, 21, 12, 24] + T[1, 21, 17, 12] - T[1, 21, 17, 24] - 
     T[1, 21, 18, 1] + T[1, 21, 18, 12] + T[1, 21, 18, 31] - 
     2*T[1, 21, 21, 1] + 2*T[1, 21, 21, 4] - 2*T[1, 21, 21, 7] - 
     2*T[1, 21, 21, 8] - 2*T[1, 21, 21, 21] - T[1, 21, 37, 1] + 
     T[1, 21, 37, 24] + T[1, 21, 37, 31] + T[1, 37, 1, 1] - T[1, 37, 1, 12] - 
     T[1, 37, 1, 18] - T[1, 37, 8, 1] + T[1, 37, 8, 18] + T[1, 37, 8, 24] - 
     T[1, 37, 11, 18] + T[1, 37, 11, 31] - T[1, 37, 17, 12] + 
     T[1, 37, 17, 24] - T[1, 37, 21, 1] + T[1, 37, 21, 12] + 
     T[1, 37, 21, 31] - T[1, 37, 24, 1] + T[1, 37, 24, 12] + 
     T[1, 37, 24, 31] - T[1, 37, 31, 1] + T[1, 37, 31, 18] + 
     T[1, 37, 31, 24] + 2*T[1, 37, 37, 1] - 2*T[1, 37, 37, 24] - 
     2*T[1, 37, 37, 31] - T[3, 3, 3, 39] - T[3, 3, 11, 18] + 
     T[3, 3, 11, 31] - T[3, 3, 17, 12] + T[3, 3, 17, 24] + T[3, 3, 26, 12] - 
     T[3, 3, 26, 24] + T[3, 3, 26, 39] + T[3, 3, 33, 18] - T[3, 3, 33, 31] + 
     T[3, 3, 33, 39] + T[3, 3, 37, 1] - T[3, 3, 37, 24] - T[3, 3, 37, 31] + 
     T[3, 7, 3, 39] + T[3, 7, 4, 1] - T[3, 7, 4, 12] - T[3, 7, 4, 18] - 
     T[3, 7, 8, 1] + T[3, 7, 8, 18] + T[3, 7, 8, 24] + T[3, 7, 11, 18] - 
     T[3, 7, 11, 31] + T[3, 7, 17, 12] - T[3, 7, 17, 24] - T[3, 7, 21, 1] + 
     T[3, 7, 21, 12] + T[3, 7, 21, 31] - T[3, 7, 26, 12] + T[3, 7, 26, 24] - 
     T[3, 7, 26, 39] - T[3, 7, 33, 18] + T[3, 7, 33, 31] - T[3, 7, 33, 39] - 
     T[3, 11, 4, 1] + T[3, 11, 4, 12] + T[3, 11, 4, 18] + T[3, 11, 8, 1] - 
     T[3, 11, 8, 18] - T[3, 11, 8, 24] + T[3, 11, 21, 1] - T[3, 11, 21, 12] - 
     T[3, 11, 21, 31] - T[3, 11, 37, 1] + T[3, 11, 37, 24] + 
     T[3, 11, 37, 31] - T[3, 17, 4, 1] + T[3, 17, 4, 12] + T[3, 17, 4, 18] + 
     T[3, 17, 8, 1] - T[3, 17, 8, 18] - T[3, 17, 8, 24] + T[3, 17, 21, 1] - 
     T[3, 17, 21, 12] - T[3, 17, 21, 31] - T[3, 17, 37, 1] + 
     T[3, 17, 37, 24] + T[3, 17, 37, 31] + T[3, 37, 1, 1] - T[3, 37, 1, 12] - 
     T[3, 37, 1, 18] - T[3, 37, 8, 1] + T[3, 37, 8, 18] + T[3, 37, 8, 24] - 
     T[3, 37, 11, 18] + T[3, 37, 11, 31] - T[3, 37, 17, 12] + 
     T[3, 37, 17, 24] - T[3, 37, 21, 1] + T[3, 37, 21, 12] + 
     T[3, 37, 21, 31] - T[3, 37, 24, 1] + T[3, 37, 24, 12] + 
     T[3, 37, 24, 31] - T[3, 37, 31, 1] + T[3, 37, 31, 18] + 
     T[3, 37, 31, 24] + 2*T[3, 37, 37, 1] - 2*T[3, 37, 37, 24] - 
     2*T[3, 37, 37, 31] + T[3, 39, 5, 1] - T[3, 39, 5, 12] - 
     T[3, 39, 5, 18] - T[3, 39, 5, 39] - T[3, 39, 24, 1] + T[3, 39, 24, 12] + 
     T[3, 39, 24, 31] - T[3, 39, 26, 12] + T[3, 39, 26, 24] - 
     T[3, 39, 26, 39] - T[3, 39, 31, 1] + T[3, 39, 31, 18] + 
     T[3, 39, 31, 24] - T[3, 39, 33, 18] + T[3, 39, 33, 31] - 
     T[3, 39, 33, 39] + T[3, 39, 39, 39] + T[4, 1, 1, 1] - T[4, 1, 1, 24] - 
     T[4, 1, 1, 31] - T[4, 1, 4, 1] + T[4, 1, 4, 12] + T[4, 1, 4, 18] - 
     2*T[4, 1, 5, 1] - 2*T[4, 1, 5, 5] + T[4, 1, 5, 12] + T[4, 1, 5, 18] + 
     T[4, 1, 5, 24] + T[4, 1, 5, 31] - 2*T[4, 1, 8, 8] - 2*T[4, 1, 8, 21] + 
     T[4, 1, 12, 1] - T[4, 1, 12, 12] - T[4, 1, 12, 18] + T[4, 1, 18, 1] - 
     T[4, 1, 18, 12] - T[4, 1, 18, 18] - 2*T[4, 1, 21, 8] - 
     2*T[4, 1, 21, 21] - T[4, 1, 37, 1] + T[4, 1, 37, 24] + T[4, 1, 37, 31] + 
     2*T[4, 4, 1, 5] - 2*T[4, 4, 1, 8] - 2*T[4, 4, 1, 21] - 
     2*T[4, 4, 1, 24] - 2*T[4, 4, 1, 31] - 2*T[4, 4, 4, 7] + 
     2*T[4, 4, 4, 8] - 4*T[4, 4, 4, 12] - 4*T[4, 4, 4, 18] + 
     2*T[4, 4, 4, 21] - 2*T[4, 4, 7, 8] - 2*T[4, 4, 7, 21] - 
     2*T[4, 4, 8, 1] + 2*T[4, 4, 8, 8] + 2*T[4, 4, 8, 18] + 
     2*T[4, 4, 8, 21] + 2*T[4, 4, 8, 24] + 2*T[4, 4, 11, 18] - 
     2*T[4, 4, 11, 31] - 2*T[4, 4, 12, 4] - 2*T[4, 4, 12, 5] + 
     2*T[4, 4, 12, 18] + 2*T[4, 4, 12, 24] + 2*T[4, 4, 17, 12] - 
     2*T[4, 4, 17, 24] - 2*T[4, 4, 18, 4] - 2*T[4, 4, 18, 5] + 
     2*T[4, 4, 18, 12] + 2*T[4, 4, 18, 31] - 2*T[4, 4, 21, 1] + 
     2*T[4, 4, 21, 8] + 2*T[4, 4, 21, 12] + 2*T[4, 4, 21, 21] + 
     2*T[4, 4, 21, 31] + 2*T[4, 7, 4, 1] - 2*T[4, 7, 7, 4] - 
     2*T[4, 7, 8, 1] + 2*T[4, 7, 8, 4] - 2*T[4, 7, 8, 7] - 2*T[4, 7, 8, 8] - 
     2*T[4, 7, 8, 21] - 2*T[4, 7, 21, 1] + 2*T[4, 7, 21, 4] - 
     2*T[4, 7, 21, 7] - 2*T[4, 7, 21, 8] - 2*T[4, 7, 21, 21] + 
     T[4, 8, 1, 1] + T[4, 8, 1, 24] + T[4, 8, 1, 31] - 3*T[4, 8, 4, 1] + 
     T[4, 8, 4, 12] + T[4, 8, 4, 18] + 2*T[4, 8, 7, 4] - 2*T[4, 8, 7, 7] + 
     2*T[4, 8, 8, 1] - 2*T[4, 8, 8, 4] + 2*T[4, 8, 8, 7] + 2*T[4, 8, 8, 8] + 
     2*T[4, 8, 8, 21] - T[4, 8, 11, 18] + T[4, 8, 11, 31] + T[4, 8, 12, 1] - 
     T[4, 8, 12, 18] - T[4, 8, 12, 24] - T[4, 8, 17, 12] + T[4, 8, 17, 24] + 
     T[4, 8, 18, 1] - T[4, 8, 18, 12] - T[4, 8, 18, 31] + 2*T[4, 8, 21, 1] - 
     2*T[4, 8, 21, 4] + 2*T[4, 8, 21, 7] + 2*T[4, 8, 21, 8] + 
     2*T[4, 8, 21, 21] + T[4, 8, 37, 1] - T[4, 8, 37, 24] - T[4, 8, 37, 31] - 
     T[4, 11, 4, 1] + T[4, 11, 4, 12] + T[4, 11, 4, 18] + T[4, 11, 8, 1] - 
     T[4, 11, 8, 18] - T[4, 11, 8, 24] + T[4, 11, 21, 1] - T[4, 11, 21, 12] - 
     T[4, 11, 21, 31] - T[4, 11, 37, 1] + T[4, 11, 37, 24] + 
     T[4, 11, 37, 31] - T[4, 12, 1, 1] - 2*T[4, 12, 1, 5] + T[4, 12, 1, 24] + 
     T[4, 12, 1, 31] + 2*T[4, 12, 4, 1] - 2*T[4, 12, 4, 4] + 
     2*T[4, 12, 5, 1] + 2*T[4, 12, 5, 5] - T[4, 12, 5, 12] - 
     T[4, 12, 5, 18] - T[4, 12, 5, 24] - T[4, 12, 5, 31] + T[4, 12, 8, 1] - 
     T[4, 12, 8, 18] - T[4, 12, 8, 24] - 3*T[4, 12, 12, 1] + 
     2*T[4, 12, 12, 4] + 2*T[4, 12, 12, 5] + 3*T[4, 12, 12, 12] + 
     3*T[4, 12, 12, 18] - 3*T[4, 12, 18, 1] + 2*T[4, 12, 18, 4] + 
     2*T[4, 12, 18, 5] + 3*T[4, 12, 18, 12] + 3*T[4, 12, 18, 18] + 
     T[4, 12, 21, 1] - T[4, 12, 21, 12] - T[4, 12, 21, 31] - T[4, 17, 4, 1] + 
     T[4, 17, 4, 12] + T[4, 17, 4, 18] + T[4, 17, 8, 1] - T[4, 17, 8, 18] - 
     T[4, 17, 8, 24] + T[4, 17, 21, 1] - T[4, 17, 21, 12] - 
     T[4, 17, 21, 31] - T[4, 17, 37, 1] + T[4, 17, 37, 24] + 
     T[4, 17, 37, 31] - T[4, 18, 1, 1] - 2*T[4, 18, 1, 5] + T[4, 18, 1, 24] + 
     T[4, 18, 1, 31] + 2*T[4, 18, 4, 1] - 2*T[4, 18, 4, 4] + 
     2*T[4, 18, 5, 1] + 2*T[4, 18, 5, 5] - T[4, 18, 5, 12] - 
     T[4, 18, 5, 18] - T[4, 18, 5, 24] - T[4, 18, 5, 31] + T[4, 18, 8, 1] - 
     T[4, 18, 8, 18] - T[4, 18, 8, 24] - 3*T[4, 18, 12, 1] + 
     2*T[4, 18, 12, 4] + 2*T[4, 18, 12, 5] + 3*T[4, 18, 12, 12] + 
     3*T[4, 18, 12, 18] - 3*T[4, 18, 18, 1] + 2*T[4, 18, 18, 4] + 
     2*T[4, 18, 18, 5] + 3*T[4, 18, 18, 12] + 3*T[4, 18, 18, 18] + 
     T[4, 18, 21, 1] - T[4, 18, 21, 12] - T[4, 18, 21, 31] + T[4, 21, 1, 1] + 
     T[4, 21, 1, 24] + T[4, 21, 1, 31] - 3*T[4, 21, 4, 1] + T[4, 21, 4, 12] + 
     T[4, 21, 4, 18] + 2*T[4, 21, 7, 4] - 2*T[4, 21, 7, 7] + 
     2*T[4, 21, 8, 1] - 2*T[4, 21, 8, 4] + 2*T[4, 21, 8, 7] + 
     2*T[4, 21, 8, 8] + 2*T[4, 21, 8, 21] - T[4, 21, 11, 18] + 
     T[4, 21, 11, 31] + T[4, 21, 12, 1] - T[4, 21, 12, 18] - 
     T[4, 21, 12, 24] - T[4, 21, 17, 12] + T[4, 21, 17, 24] + 
     T[4, 21, 18, 1] - T[4, 21, 18, 12] - T[4, 21, 18, 31] + 
     2*T[4, 21, 21, 1] - 2*T[4, 21, 21, 4] + 2*T[4, 21, 21, 7] + 
     2*T[4, 21, 21, 8] + 2*T[4, 21, 21, 21] + T[4, 21, 37, 1] - 
     T[4, 21, 37, 24] - T[4, 21, 37, 31] + T[5, 1, 1, 1] + 
     2*(T[1, 1, 1, 5] + T[1, 1, 5, 1] + T[1, 5, 1, 1] + T[5, 1, 1, 1]) + 
     4*T[5, 1, 1, 5] - T[5, 1, 1, 12] - T[5, 1, 1, 18] - 2*T[5, 1, 1, 24] - 
     2*T[5, 1, 1, 31] - 2*T[5, 1, 4, 1] + 2*T[5, 1, 4, 4] + T[5, 1, 5, 12] + 
     T[5, 1, 5, 18] + T[5, 1, 5, 24] + T[5, 1, 5, 31] - T[5, 1, 8, 1] + 
     T[5, 1, 8, 18] + T[5, 1, 8, 24] + 2*T[5, 1, 12, 1] - 2*T[5, 1, 12, 4] - 
     2*T[5, 1, 12, 5] - T[5, 1, 12, 12] + T[5, 1, 12, 24] + 
     2*T[5, 1, 18, 1] - 2*T[5, 1, 18, 4] - 2*T[5, 1, 18, 5] - 
     T[5, 1, 18, 18] + T[5, 1, 18, 31] - T[5, 1, 21, 1] + T[5, 1, 21, 12] + 
     T[5, 1, 21, 31] - T[5, 1, 24, 1] + T[5, 1, 24, 12] + T[5, 1, 24, 31] - 
     T[5, 1, 31, 1] + T[5, 1, 31, 18] + T[5, 1, 31, 24] + 2*T[5, 5, 1, 1] - 
     2*(T[1, 1, 5, 5] + T[1, 5, 1, 5] + T[1, 5, 5, 1] + T[5, 1, 1, 5] + 
       T[5, 1, 5, 1] + T[5, 5, 1, 1]) - 2*T[5, 5, 1, 4] + T[5, 5, 1, 12] + 
     T[5, 5, 1, 18] + T[5, 5, 1, 24] + T[5, 5, 1, 31] + 2*T[5, 5, 5, 1] - 
     T[5, 5, 12, 1] + 2*T[5, 5, 12, 4] + 2*T[5, 5, 12, 5] - T[5, 5, 12, 18] - 
     T[5, 5, 12, 24] - T[5, 5, 18, 1] + 2*T[5, 5, 18, 4] + 2*T[5, 5, 18, 5] - 
     T[5, 5, 18, 12] - T[5, 5, 18, 31] + T[5, 5, 24, 1] - T[5, 5, 24, 12] - 
     T[5, 5, 24, 31] + T[5, 5, 31, 1] - T[5, 5, 31, 18] - T[5, 5, 31, 24] - 
     T[5, 12, 1, 1] - 2*T[5, 12, 1, 5] + T[5, 12, 1, 24] + T[5, 12, 1, 31] + 
     2*T[5, 12, 4, 1] - 2*T[5, 12, 4, 4] + 2*T[5, 12, 5, 1] + 
     2*T[5, 12, 5, 5] - T[5, 12, 5, 12] - T[5, 12, 5, 18] - T[5, 12, 5, 24] - 
     T[5, 12, 5, 31] + T[5, 12, 8, 1] - T[5, 12, 8, 18] - T[5, 12, 8, 24] - 
     3*T[5, 12, 12, 1] + 2*T[5, 12, 12, 4] + 2*T[5, 12, 12, 5] + 
     3*T[5, 12, 12, 12] + 3*T[5, 12, 12, 18] - 3*T[5, 12, 18, 1] + 
     2*T[5, 12, 18, 4] + 2*T[5, 12, 18, 5] + 3*T[5, 12, 18, 12] + 
     3*T[5, 12, 18, 18] + T[5, 12, 21, 1] - T[5, 12, 21, 12] - 
     T[5, 12, 21, 31] - T[5, 18, 1, 1] - 2*T[5, 18, 1, 5] + T[5, 18, 1, 24] + 
     T[5, 18, 1, 31] + 2*T[5, 18, 4, 1] - 2*T[5, 18, 4, 4] + 
     2*T[5, 18, 5, 1] + 2*T[5, 18, 5, 5] - T[5, 18, 5, 12] - 
     T[5, 18, 5, 18] - T[5, 18, 5, 24] - T[5, 18, 5, 31] + T[5, 18, 8, 1] - 
     T[5, 18, 8, 18] - T[5, 18, 8, 24] - 3*T[5, 18, 12, 1] + 
     2*T[5, 18, 12, 4] + 2*T[5, 18, 12, 5] + 3*T[5, 18, 12, 12] + 
     3*T[5, 18, 12, 18] - 3*T[5, 18, 18, 1] + 2*T[5, 18, 18, 4] + 
     2*(-T[1, 1, 5, 5] + T[1, 4, 1, 5] - T[1, 4, 4, 1] + T[1, 4, 4, 4] + 
       T[1, 4, 12, 1] - T[1, 4, 12, 4] - T[1, 4, 12, 5] + T[1, 4, 18, 1] - 
       T[1, 4, 18, 4] - T[1, 4, 18, 5] - T[1, 5, 5, 5] - T[1, 12, 1, 5] + 
       T[1, 12, 4, 1] - T[1, 12, 4, 4] + T[1, 12, 5, 5] - T[1, 12, 12, 1] + 
       T[1, 12, 12, 4] + T[1, 12, 12, 5] - T[1, 12, 18, 1] + 
       T[1, 12, 18, 4] + T[1, 12, 18, 5] - T[1, 18, 1, 5] + T[1, 18, 4, 1] - 
       T[1, 18, 4, 4] + T[1, 18, 5, 5] - T[1, 18, 12, 1] + T[1, 18, 12, 4] + 
       T[1, 18, 12, 5] - T[1, 18, 18, 1] + T[1, 18, 18, 4] + 
       T[1, 18, 18, 5] + T[4, 1, 5, 5] - T[4, 4, 1, 5] + T[4, 4, 4, 1] - 
       T[4, 4, 12, 1] + T[4, 4, 12, 4] + T[4, 4, 12, 5] - T[4, 4, 18, 1] + 
       T[4, 4, 18, 4] + T[4, 4, 18, 5] + T[4, 12, 1, 5] - T[4, 12, 4, 1] + 
       T[4, 12, 4, 4] - T[4, 12, 5, 5] + T[4, 12, 12, 1] - T[4, 12, 12, 4] - 
       T[4, 12, 12, 5] + T[4, 12, 18, 1] - T[4, 12, 18, 4] - 
       T[4, 12, 18, 5] + T[4, 18, 1, 5] - T[4, 18, 4, 1] + T[4, 18, 4, 4] - 
       T[4, 18, 5, 5] + T[4, 18, 12, 1] - T[4, 18, 12, 4] - T[4, 18, 12, 5] + 
       T[4, 18, 18, 1] - T[4, 18, 18, 4] - T[4, 18, 18, 5] - T[5, 1, 1, 5] + 
       T[5, 1, 4, 1] - T[5, 1, 4, 4] - T[5, 1, 12, 1] + T[5, 1, 12, 4] + 
       T[5, 1, 12, 5] - T[5, 1, 18, 1] + T[5, 1, 18, 4] + T[5, 1, 18, 5] - 
       T[5, 5, 1, 1] + T[5, 5, 1, 4] - T[5, 5, 5, 1] + T[5, 5, 12, 1] - 
       T[5, 5, 12, 4] - T[5, 5, 12, 5] + T[5, 5, 18, 1] - T[5, 5, 18, 4] - 
       T[5, 5, 18, 5] + T[5, 12, 1, 5] - T[5, 12, 4, 1] + T[5, 12, 4, 4] - 
       T[5, 12, 5, 5] + T[5, 12, 12, 1] - T[5, 12, 12, 4] - T[5, 12, 12, 5] + 
       T[5, 12, 18, 1] - T[5, 12, 18, 4] - T[5, 12, 18, 5] + T[5, 18, 1, 5] - 
       T[5, 18, 4, 1] + T[5, 18, 4, 4] - T[5, 18, 5, 5] + T[5, 18, 12, 1] - 
       T[5, 18, 12, 4] - T[5, 18, 12, 5] + T[5, 18, 18, 1] - 
       T[5, 18, 18, 4] - T[5, 18, 18, 5]) + 2*T[5, 18, 18, 5] + 
     3*T[5, 18, 18, 12] + 3*T[5, 18, 18, 18] - 
     2*(T[1, 1, 1, 4] + T[1, 1, 1, 5] - T[1, 1, 1, 12] - T[1, 1, 1, 18] + 
       T[1, 1, 4, 12] + T[1, 1, 4, 18] + T[1, 1, 5, 12] + T[1, 1, 5, 18] - 
       T[1, 1, 12, 12] - T[1, 1, 12, 18] - T[1, 1, 18, 12] - 
       T[1, 1, 18, 18] + T[1, 4, 12, 12] + T[1, 4, 12, 18] + 
       T[1, 4, 18, 12] + T[1, 4, 18, 18] + T[1, 5, 12, 12] + 
       T[1, 5, 12, 18] + T[1, 5, 18, 12] + T[1, 5, 18, 18] - 
       T[1, 12, 12, 12] - T[1, 12, 12, 18] - T[1, 12, 18, 12] - 
       T[1, 12, 18, 18] - T[1, 18, 12, 12] - T[1, 18, 12, 18] - 
       T[1, 18, 18, 12] - T[1, 18, 18, 18] + T[4, 12, 12, 12] + 
       T[4, 12, 12, 18] + T[4, 12, 18, 12] + T[4, 12, 18, 18] + 
       T[4, 18, 12, 12] + T[4, 18, 12, 18] + T[4, 18, 18, 12] + 
       T[4, 18, 18, 18] + T[5, 12, 12, 12] + T[5, 12, 12, 18] + 
       T[5, 12, 18, 12] + T[5, 12, 18, 18] + T[5, 18, 12, 12] + 
       T[5, 18, 12, 18] + T[5, 18, 18, 12] + T[5, 18, 18, 18]) + 
     T[5, 18, 21, 1] - T[5, 18, 21, 12] - T[5, 18, 21, 31] + T[5, 39, 5, 1] - 
     T[5, 39, 5, 12] - T[5, 39, 5, 18] - T[5, 39, 5, 39] - T[5, 39, 24, 1] + 
     T[5, 39, 24, 12] + T[5, 39, 24, 31] - T[5, 39, 26, 12] + 
     T[5, 39, 26, 24] - T[5, 39, 26, 39] - T[5, 39, 31, 1] + 
     T[5, 39, 31, 18] + T[5, 39, 31, 24] - T[5, 39, 33, 18] + 
     T[5, 39, 33, 31] - T[5, 39, 33, 39] + T[5, 39, 39, 39] - 
     T[5, 41, 5, 1] + T[5, 41, 5, 24] + T[5, 41, 5, 31] - T[5, 41, 5, 39] - 
     T[5, 41, 8, 1] + T[5, 41, 8, 18] + T[5, 41, 8, 24] + T[5, 41, 12, 1] - 
     T[5, 41, 12, 18] - T[5, 41, 12, 24] + T[5, 41, 18, 1] - 
     T[5, 41, 18, 12] - T[5, 41, 18, 31] - T[5, 41, 21, 1] + 
     T[5, 41, 21, 12] + T[5, 41, 21, 31] - T[5, 41, 26, 12] + 
     T[5, 41, 26, 24] - T[5, 41, 26, 39] - T[5, 41, 33, 18] + 
     T[5, 41, 33, 31] - T[5, 41, 33, 39] + T[7, 3, 3, 39] + T[7, 3, 11, 18] - 
     T[7, 3, 11, 31] + T[7, 3, 17, 12] - T[7, 3, 17, 24] - T[7, 3, 26, 12] + 
     T[7, 3, 26, 24] - T[7, 3, 26, 39] - T[7, 3, 33, 18] + T[7, 3, 33, 31] - 
     T[7, 3, 33, 39] - T[7, 3, 37, 1] + T[7, 3, 37, 24] + T[7, 3, 37, 31] + 
     T[7, 4, 1, 1] + T[7, 4, 1, 24] + T[7, 4, 1, 31] - 2*T[7, 4, 4, 1] + 
     2*T[7, 4, 4, 12] + 2*T[7, 4, 4, 18] - 2*T[7, 4, 7, 7] + T[7, 4, 8, 1] - 
     T[7, 4, 8, 18] - T[7, 4, 8, 24] - T[7, 4, 11, 18] + T[7, 4, 11, 31] + 
     T[7, 4, 12, 1] - T[7, 4, 12, 18] - T[7, 4, 12, 24] - T[7, 4, 17, 12] + 
     T[7, 4, 17, 24] + T[7, 4, 18, 1] - T[7, 4, 18, 12] - T[7, 4, 18, 31] + 
     T[7, 4, 21, 1] - T[7, 4, 21, 12] - T[7, 4, 21, 31] - T[7, 7, 3, 39] - 
     3*T[7, 7, 4, 1] - 2*T[7, 7, 4, 7] + T[7, 7, 4, 12] + T[7, 7, 4, 18] + 
     2*(T[4, 7, 7, 7] + T[7, 4, 7, 7] + T[7, 7, 4, 7] + T[7, 7, 7, 4]) + 
     3*T[7, 7, 8, 1] - 2*T[7, 7, 8, 4] + 2*T[7, 7, 8, 7] - T[7, 7, 8, 18] - 
     T[7, 7, 8, 24] - T[7, 7, 11, 18] + T[7, 7, 11, 31] - T[7, 7, 17, 12] + 
     T[7, 7, 17, 24] + 3*T[7, 7, 21, 1] - 2*T[7, 7, 21, 4] + 
     2*T[7, 7, 21, 7] - T[7, 7, 21, 12] - T[7, 7, 21, 31] + T[7, 7, 26, 12] - 
     T[7, 7, 26, 24] + T[7, 7, 26, 39] + T[7, 7, 33, 18] - T[7, 7, 33, 31] + 
     T[7, 7, 33, 39] - T[7, 8, 1, 1] - T[7, 8, 1, 24] - T[7, 8, 1, 31] + 
     3*T[7, 8, 4, 1] - T[7, 8, 4, 12] - T[7, 8, 4, 18] - 2*T[7, 8, 7, 4] + 
     2*T[7, 8, 7, 7] - 2*T[7, 8, 8, 1] + 2*T[7, 8, 8, 4] - 2*T[7, 8, 8, 7] - 
     2*T[7, 8, 8, 8] - 2*T[7, 8, 8, 21] + T[7, 8, 11, 18] - T[7, 8, 11, 31] - 
     T[7, 8, 12, 1] + T[7, 8, 12, 18] + T[7, 8, 12, 24] + T[7, 8, 17, 12] - 
     T[7, 8, 17, 24] - T[7, 8, 18, 1] + T[7, 8, 18, 12] + T[7, 8, 18, 31] - 
     2*T[7, 8, 21, 1] + 2*T[7, 8, 21, 4] - 2*T[7, 8, 21, 7] - 
     2*T[7, 8, 21, 8] - 2*T[7, 8, 21, 21] - T[7, 8, 37, 1] + 
     T[7, 8, 37, 24] + T[7, 8, 37, 31] + T[7, 11, 4, 1] - T[7, 11, 4, 12] - 
     T[7, 11, 4, 18] - T[7, 11, 8, 1] + T[7, 11, 8, 18] + T[7, 11, 8, 24] - 
     T[7, 11, 21, 1] + T[7, 11, 21, 12] + T[7, 11, 21, 31] + 
     T[7, 11, 37, 1] - T[7, 11, 37, 24] - T[7, 11, 37, 31] + T[7, 17, 4, 1] - 
     T[7, 17, 4, 12] - T[7, 17, 4, 18] - T[7, 17, 8, 1] + T[7, 17, 8, 18] + 
     T[7, 17, 8, 24] - T[7, 17, 21, 1] + T[7, 17, 21, 12] + 
     T[7, 17, 21, 31] + T[7, 17, 37, 1] - T[7, 17, 37, 24] - 
     T[7, 17, 37, 31] - T[7, 21, 1, 1] - T[7, 21, 1, 24] - T[7, 21, 1, 31] + 
     3*T[7, 21, 4, 1] - T[7, 21, 4, 12] - T[7, 21, 4, 18] - 
     2*T[7, 21, 7, 4] + 2*T[7, 21, 7, 7] - 2*T[7, 21, 8, 1] + 
     2*T[7, 21, 8, 4] - 2*T[7, 21, 8, 7] - 2*T[7, 21, 8, 8] - 
     2*T[7, 21, 8, 21] + T[7, 21, 11, 18] - T[7, 21, 11, 31] - 
     T[7, 21, 12, 1] + T[7, 21, 12, 18] + T[7, 21, 12, 24] + 
     T[7, 21, 17, 12] - T[7, 21, 17, 24] - T[7, 21, 18, 1] + 
     T[7, 21, 18, 12] + T[7, 21, 18, 31] - 2*T[7, 21, 21, 1] + 
     2*T[7, 21, 21, 4] - 2*(T[1, 1, 4, 1] - T[1, 1, 4, 4] + T[1, 1, 4, 7] - 
       T[1, 1, 8, 1] + T[1, 1, 8, 4] - T[1, 1, 8, 7] - T[1, 1, 21, 1] + 
       T[1, 1, 21, 4] - T[1, 1, 21, 7] + T[1, 4, 1, 1] - T[1, 4, 4, 1] + 
       T[1, 4, 7, 4] - T[1, 4, 7, 7] + T[1, 4, 8, 1] - T[1, 4, 8, 4] + 
       T[1, 4, 8, 7] + T[1, 4, 21, 1] - T[1, 4, 21, 4] + T[1, 4, 21, 7] - 
       T[1, 8, 1, 1] + T[1, 8, 4, 1] - T[1, 8, 7, 4] + T[1, 8, 7, 7] - 
       T[1, 8, 8, 1] + T[1, 8, 8, 4] - T[1, 8, 8, 7] - T[1, 8, 21, 1] + 
       T[1, 8, 21, 4] - T[1, 8, 21, 7] - T[1, 21, 1, 1] + T[1, 21, 4, 1] - 
       T[1, 21, 7, 4] + T[1, 21, 7, 7] - T[1, 21, 8, 1] + T[1, 21, 8, 4] - 
       T[1, 21, 8, 7] - T[1, 21, 21, 1] + T[1, 21, 21, 4] - T[1, 21, 21, 7] - 
       T[4, 4, 1, 1] + T[4, 7, 4, 1] - T[4, 7, 7, 4] + T[4, 7, 7, 7] - 
       T[4, 7, 8, 1] + T[4, 7, 8, 4] - T[4, 7, 8, 7] - T[4, 7, 21, 1] + 
       T[4, 7, 21, 4] - T[4, 7, 21, 7] + T[4, 8, 1, 1] - T[4, 8, 4, 1] + 
       T[4, 8, 7, 4] - T[4, 8, 7, 7] + T[4, 8, 8, 1] - T[4, 8, 8, 4] + 
       T[4, 8, 8, 7] + T[4, 8, 21, 1] - T[4, 8, 21, 4] + T[4, 8, 21, 7] + 
       T[4, 21, 1, 1] - T[4, 21, 4, 1] + T[4, 21, 7, 4] - T[4, 21, 7, 7] + 
       T[4, 21, 8, 1] - T[4, 21, 8, 4] + T[4, 21, 8, 7] + T[4, 21, 21, 1] - 
       T[4, 21, 21, 4] + T[4, 21, 21, 7] + T[7, 4, 1, 1] - T[7, 7, 4, 1] + 
       T[7, 7, 7, 4] + T[7, 7, 8, 1] - T[7, 7, 8, 4] + T[7, 7, 8, 7] + 
       T[7, 7, 21, 1] - T[7, 7, 21, 4] + T[7, 7, 21, 7] - T[7, 8, 1, 1] + 
       T[7, 8, 4, 1] - T[7, 8, 7, 4] + T[7, 8, 7, 7] - T[7, 8, 8, 1] + 
       T[7, 8, 8, 4] - T[7, 8, 8, 7] - T[7, 8, 21, 1] + T[7, 8, 21, 4] - 
       T[7, 8, 21, 7] - T[7, 21, 1, 1] + T[7, 21, 4, 1] - T[7, 21, 7, 4] + 
       T[7, 21, 7, 7] - T[7, 21, 8, 1] + T[7, 21, 8, 4] - T[7, 21, 8, 7] - 
       T[7, 21, 21, 1] + T[7, 21, 21, 4] - T[7, 21, 21, 7]) - 
     2*T[7, 21, 21, 7] - 2*T[7, 21, 21, 8] - 2*T[7, 21, 21, 21] + 
     2*(T[1, 8, 8, 8] + T[1, 8, 8, 21] + T[1, 8, 21, 8] + T[1, 8, 21, 21] + 
       T[1, 21, 8, 8] + T[1, 21, 8, 21] + T[1, 21, 21, 8] + 
       T[1, 21, 21, 21] + T[4, 1, 8, 8] + T[4, 1, 8, 21] + T[4, 1, 21, 8] + 
       T[4, 1, 21, 21] + T[4, 4, 1, 8] + T[4, 4, 1, 21] + T[4, 4, 4, 1] + 
       T[4, 4, 4, 7] - T[4, 4, 4, 8] - T[4, 4, 4, 21] + T[4, 4, 7, 8] + 
       T[4, 4, 7, 21] - T[4, 4, 8, 8] - T[4, 4, 8, 21] - T[4, 4, 21, 8] - 
       T[4, 4, 21, 21] + T[4, 7, 8, 8] + T[4, 7, 8, 21] + T[4, 7, 21, 8] + 
       T[4, 7, 21, 21] - T[4, 8, 8, 8] - T[4, 8, 8, 21] - T[4, 8, 21, 8] - 
       T[4, 8, 21, 21] - T[4, 21, 8, 8] - T[4, 21, 8, 21] - T[4, 21, 21, 8] - 
       T[4, 21, 21, 21] + T[7, 8, 8, 8] + T[7, 8, 8, 21] + T[7, 8, 21, 8] + 
       T[7, 8, 21, 21] + T[7, 21, 8, 8] + T[7, 21, 8, 21] + T[7, 21, 21, 8] + 
       T[7, 21, 21, 21]) - T[7, 21, 37, 1] + T[7, 21, 37, 24] + 
     T[7, 21, 37, 31] - T[7, 41, 5, 1] + T[7, 41, 5, 24] + T[7, 41, 5, 31] - 
     T[7, 41, 5, 39] - T[7, 41, 8, 1] + T[7, 41, 8, 18] + T[7, 41, 8, 24] + 
     T[7, 41, 12, 1] - T[7, 41, 12, 18] - T[7, 41, 12, 24] + 
     T[7, 41, 18, 1] - T[7, 41, 18, 12] - T[7, 41, 18, 31] - 
     T[7, 41, 21, 1] + T[7, 41, 21, 12] + T[7, 41, 21, 31] - 
     T[7, 41, 26, 12] + T[7, 41, 26, 24] - T[7, 41, 26, 39] - 
     T[7, 41, 33, 18] + T[7, 41, 33, 31] - T[7, 41, 33, 39]) + 
   ab[1, 5, 6, 7]*ab[2, 3, 4, 5]*(3*T[1, 1, 1, 1] - 2*T[1, 1, 1, 4] + 
     T[1, 1, 1, 12] + T[1, 1, 1, 18] - 2*T[1, 1, 1, 24] - 2*T[1, 1, 1, 31] - 
     2*T[1, 1, 4, 1] + 2*T[1, 1, 4, 4] - 2*T[1, 1, 4, 7] - 2*T[1, 1, 4, 12] - 
     2*T[1, 1, 4, 18] - 4*T[1, 1, 5, 5] - T[1, 1, 5, 12] - T[1, 1, 5, 18] + 
     T[1, 1, 5, 24] + T[1, 1, 5, 31] + T[1, 1, 8, 1] - 2*T[1, 1, 8, 4] + 
     2*T[1, 1, 8, 7] + T[1, 1, 8, 18] + T[1, 1, 8, 24] + T[1, 1, 12, 12] + 
     2*T[1, 1, 12, 18] + T[1, 1, 12, 24] + 2*T[1, 1, 18, 12] + 
     T[1, 1, 18, 18] + T[1, 1, 18, 31] + T[1, 1, 21, 1] - 2*T[1, 1, 21, 4] + 
     2*T[1, 1, 21, 7] + T[1, 1, 21, 12] + T[1, 1, 21, 31] - T[1, 1, 24, 1] + 
     T[1, 1, 24, 12] + T[1, 1, 24, 31] - T[1, 1, 31, 1] + T[1, 1, 31, 18] + 
     T[1, 1, 31, 24] - T[1, 4, 1, 1] + 2*T[1, 4, 1, 5] - T[1, 4, 1, 24] - 
     T[1, 4, 1, 31] + 2*T[1, 4, 4, 1] + 2*T[1, 4, 4, 4] - 2*T[1, 4, 4, 12] - 
     2*T[1, 4, 4, 18] - 2*T[1, 4, 7, 4] + 2*T[1, 4, 7, 7] - 3*T[1, 4, 8, 1] + 
     2*T[1, 4, 8, 4] - 2*T[1, 4, 8, 7] + T[1, 4, 8, 18] + T[1, 4, 8, 24] + 
     T[1, 4, 11, 18] - T[1, 4, 11, 31] + T[1, 4, 12, 1] - 2*T[1, 4, 12, 4] - 
     2*T[1, 4, 12, 5] - 2*T[1, 4, 12, 12] - T[1, 4, 12, 18] + 
     T[1, 4, 12, 24] + T[1, 4, 17, 12] - T[1, 4, 17, 24] + T[1, 4, 18, 1] - 
     2*T[1, 4, 18, 4] - 2*T[1, 4, 18, 5] - T[1, 4, 18, 12] - 
     2*T[1, 4, 18, 18] + T[1, 4, 18, 31] - 3*T[1, 4, 21, 1] + 
     2*T[1, 4, 21, 4] - 2*T[1, 4, 21, 7] + T[1, 4, 21, 12] + 
     T[1, 4, 21, 31] - 2*T[1, 5, 1, 5] + T[1, 5, 1, 12] + T[1, 5, 1, 18] + 
     T[1, 5, 1, 24] + T[1, 5, 1, 31] - 2*T[1, 5, 5, 1] - 2*T[1, 5, 5, 5] + 
     T[1, 5, 12, 1] - 2*T[1, 5, 12, 12] - 3*T[1, 5, 12, 18] - 
     T[1, 5, 12, 24] + T[1, 5, 18, 1] - 3*T[1, 5, 18, 12] - 
     2*T[1, 5, 18, 18] - T[1, 5, 18, 31] + T[1, 5, 24, 1] - T[1, 5, 24, 12] - 
     T[1, 5, 24, 31] + T[1, 5, 31, 1] - T[1, 5, 31, 18] - T[1, 5, 31, 24] + 
     T[1, 8, 1, 1] + T[1, 8, 1, 24] + T[1, 8, 1, 31] - 3*T[1, 8, 4, 1] + 
     T[1, 8, 4, 12] + T[1, 8, 4, 18] + 2*T[1, 8, 7, 4] - 2*T[1, 8, 7, 7] + 
     2*T[1, 8, 8, 1] - 2*T[1, 8, 8, 4] + 2*T[1, 8, 8, 7] + 2*T[1, 8, 8, 8] + 
     2*T[1, 8, 8, 21] - T[1, 8, 11, 18] + T[1, 8, 11, 31] + T[1, 8, 12, 1] - 
     T[1, 8, 12, 18] - T[1, 8, 12, 24] - T[1, 8, 17, 12] + T[1, 8, 17, 24] + 
     T[1, 8, 18, 1] - T[1, 8, 18, 12] - T[1, 8, 18, 31] + 2*T[1, 8, 21, 1] - 
     2*T[1, 8, 21, 4] + 2*T[1, 8, 21, 7] + 2*T[1, 8, 21, 8] + 
     2*T[1, 8, 21, 21] + T[1, 8, 37, 1] - T[1, 8, 37, 24] - T[1, 8, 37, 31] - 
     T[1, 12, 1, 1] - 2*T[1, 12, 1, 5] + T[1, 12, 1, 24] + T[1, 12, 1, 31] + 
     2*T[1, 12, 4, 1] - 2*T[1, 12, 4, 4] + 2*T[1, 12, 5, 1] + 
     2*T[1, 12, 5, 5] - T[1, 12, 5, 12] - T[1, 12, 5, 18] - T[1, 12, 5, 24] - 
     T[1, 12, 5, 31] + T[1, 12, 8, 1] - T[1, 12, 8, 18] - T[1, 12, 8, 24] - 
     3*T[1, 12, 12, 1] + 2*T[1, 12, 12, 4] + 2*T[1, 12, 12, 5] + 
     3*T[1, 12, 12, 12] + 3*T[1, 12, 12, 18] - 3*T[1, 12, 18, 1] + 
     2*T[1, 12, 18, 4] + 2*T[1, 12, 18, 5] + 3*T[1, 12, 18, 12] + 
     3*T[1, 12, 18, 18] + T[1, 12, 21, 1] - T[1, 12, 21, 12] - 
     T[1, 12, 21, 31] - T[1, 18, 1, 1] - 2*T[1, 18, 1, 5] + T[1, 18, 1, 24] + 
     T[1, 18, 1, 31] + 2*T[1, 18, 4, 1] - 2*T[1, 18, 4, 4] + 
     2*T[1, 18, 5, 1] + 2*T[1, 18, 5, 5] - T[1, 18, 5, 12] - 
     T[1, 18, 5, 18] - T[1, 18, 5, 24] - T[1, 18, 5, 31] + T[1, 18, 8, 1] - 
     T[1, 18, 8, 18] - T[1, 18, 8, 24] - 3*T[1, 18, 12, 1] + 
     2*T[1, 18, 12, 4] + 2*T[1, 18, 12, 5] + 3*T[1, 18, 12, 12] + 
     3*T[1, 18, 12, 18] - 3*T[1, 18, 18, 1] + 2*T[1, 18, 18, 4] + 
     2*T[1, 18, 18, 5] + 3*T[1, 18, 18, 12] + 3*T[1, 18, 18, 18] + 
     T[1, 18, 21, 1] - T[1, 18, 21, 12] - T[1, 18, 21, 31] + T[1, 21, 1, 1] + 
     T[1, 21, 1, 24] + T[1, 21, 1, 31] - 3*T[1, 21, 4, 1] + T[1, 21, 4, 12] + 
     T[1, 21, 4, 18] + 2*T[1, 21, 7, 4] - 2*T[1, 21, 7, 7] + 
     2*T[1, 21, 8, 1] - 2*T[1, 21, 8, 4] + 2*T[1, 21, 8, 7] + 
     2*T[1, 21, 8, 8] + 2*T[1, 21, 8, 21] - T[1, 21, 11, 18] + 
     T[1, 21, 11, 31] + T[1, 21, 12, 1] - T[1, 21, 12, 18] - 
     T[1, 21, 12, 24] - T[1, 21, 17, 12] + T[1, 21, 17, 24] + 
     T[1, 21, 18, 1] - T[1, 21, 18, 12] - T[1, 21, 18, 31] + 
     2*T[1, 21, 21, 1] - 2*T[1, 21, 21, 4] + 2*T[1, 21, 21, 7] + 
     2*T[1, 21, 21, 8] + 2*T[1, 21, 21, 21] + T[1, 21, 37, 1] - 
     T[1, 21, 37, 24] - T[1, 21, 37, 31] - T[1, 37, 1, 1] + T[1, 37, 1, 12] + 
     T[1, 37, 1, 18] + T[1, 37, 8, 1] - T[1, 37, 8, 18] - T[1, 37, 8, 24] + 
     T[1, 37, 11, 18] - T[1, 37, 11, 31] + T[1, 37, 17, 12] - 
     T[1, 37, 17, 24] + T[1, 37, 21, 1] - T[1, 37, 21, 12] - 
     T[1, 37, 21, 31] + T[1, 37, 24, 1] - T[1, 37, 24, 12] - 
     T[1, 37, 24, 31] + T[1, 37, 31, 1] - T[1, 37, 31, 18] - 
     T[1, 37, 31, 24] - 2*T[1, 37, 37, 1] + 2*T[1, 37, 37, 24] + 
     2*T[1, 37, 37, 31] - T[3, 3, 7, 41] + T[3, 3, 11, 18] - 
     T[3, 3, 11, 31] + T[3, 3, 17, 12] - T[3, 3, 17, 24] - T[3, 3, 26, 12] + 
     T[3, 3, 26, 24] + T[3, 3, 26, 41] - T[3, 3, 33, 18] + T[3, 3, 33, 31] + 
     T[3, 3, 33, 41] - T[3, 3, 37, 1] + T[3, 3, 37, 24] + T[3, 3, 37, 31] - 
     T[3, 7, 4, 1] + T[3, 7, 4, 12] + T[3, 7, 4, 18] + T[3, 7, 7, 41] + 
     T[3, 7, 8, 1] - T[3, 7, 8, 18] - T[3, 7, 8, 24] - T[3, 7, 11, 18] + 
     T[3, 7, 11, 31] - T[3, 7, 17, 12] + T[3, 7, 17, 24] + T[3, 7, 21, 1] - 
     T[3, 7, 21, 12] - T[3, 7, 21, 31] + T[3, 7, 26, 12] - T[3, 7, 26, 24] - 
     T[3, 7, 26, 41] + T[3, 7, 33, 18] - T[3, 7, 33, 31] - T[3, 7, 33, 41] + 
     T[3, 11, 4, 1] - T[3, 11, 4, 12] - T[3, 11, 4, 18] - T[3, 11, 8, 1] + 
     T[3, 11, 8, 18] + T[3, 11, 8, 24] - T[3, 11, 21, 1] + T[3, 11, 21, 12] + 
     T[3, 11, 21, 31] + T[3, 11, 37, 1] - T[3, 11, 37, 24] - 
     T[3, 11, 37, 31] + T[3, 17, 4, 1] - T[3, 17, 4, 12] - T[3, 17, 4, 18] - 
     T[3, 17, 8, 1] + T[3, 17, 8, 18] + T[3, 17, 8, 24] - T[3, 17, 21, 1] + 
     T[3, 17, 21, 12] + T[3, 17, 21, 31] + T[3, 17, 37, 1] - 
     T[3, 17, 37, 24] - T[3, 17, 37, 31] - T[3, 37, 1, 1] + T[3, 37, 1, 12] + 
     T[3, 37, 1, 18] + T[3, 37, 8, 1] - T[3, 37, 8, 18] - T[3, 37, 8, 24] + 
     T[3, 37, 11, 18] - T[3, 37, 11, 31] + T[3, 37, 17, 12] - 
     T[3, 37, 17, 24] + T[3, 37, 21, 1] - T[3, 37, 21, 12] - 
     T[3, 37, 21, 31] + T[3, 37, 24, 1] - T[3, 37, 24, 12] - 
     T[3, 37, 24, 31] + T[3, 37, 31, 1] - T[3, 37, 31, 18] - 
     T[3, 37, 31, 24] - 2*T[3, 37, 37, 1] + 2*T[3, 37, 37, 24] + 
     2*T[3, 37, 37, 31] - T[3, 39, 5, 1] + T[3, 39, 5, 12] + 
     T[3, 39, 5, 18] - T[3, 39, 5, 41] + T[3, 39, 24, 1] - T[3, 39, 24, 12] - 
     T[3, 39, 24, 31] + T[3, 39, 26, 12] - T[3, 39, 26, 24] - 
     T[3, 39, 26, 41] + T[3, 39, 31, 1] - T[3, 39, 31, 18] - 
     T[3, 39, 31, 24] + T[3, 39, 33, 18] - T[3, 39, 33, 31] - 
     T[3, 39, 33, 41] - T[4, 1, 1, 1] + T[4, 1, 1, 24] + T[4, 1, 1, 31] + 
     T[4, 1, 4, 1] - T[4, 1, 4, 12] - T[4, 1, 4, 18] + 2*T[4, 1, 5, 1] + 
     2*T[4, 1, 5, 5] - T[4, 1, 5, 12] - T[4, 1, 5, 18] - T[4, 1, 5, 24] - 
     T[4, 1, 5, 31] + 2*T[4, 1, 8, 8] + 2*T[4, 1, 8, 21] - T[4, 1, 12, 1] + 
     T[4, 1, 12, 12] + T[4, 1, 12, 18] - T[4, 1, 18, 1] + T[4, 1, 18, 12] + 
     T[4, 1, 18, 18] + 2*T[4, 1, 21, 8] + 2*T[4, 1, 21, 21] + 
     T[4, 1, 37, 1] - T[4, 1, 37, 24] - T[4, 1, 37, 31] - 2*T[4, 4, 1, 5] + 
     2*T[4, 4, 1, 8] + 2*T[4, 4, 1, 21] + 2*T[4, 4, 1, 24] + 
     2*T[4, 4, 1, 31] + 2*T[4, 4, 4, 7] - 2*T[4, 4, 4, 8] + 
     4*T[4, 4, 4, 12] + 4*T[4, 4, 4, 18] - 2*T[4, 4, 4, 21] + 
     2*T[4, 4, 7, 8] + 2*T[4, 4, 7, 21] + 2*T[4, 4, 8, 1] - 2*T[4, 4, 8, 8] - 
     2*T[4, 4, 8, 18] - 2*T[4, 4, 8, 21] - 2*T[4, 4, 8, 24] - 
     2*T[4, 4, 11, 18] + 2*T[4, 4, 11, 31] + 2*T[4, 4, 12, 4] + 
     2*T[4, 4, 12, 5] - 2*T[4, 4, 12, 18] - 2*T[4, 4, 12, 24] - 
     2*T[4, 4, 17, 12] + 2*T[4, 4, 17, 24] + 2*T[4, 4, 18, 4] + 
     2*T[4, 4, 18, 5] - 2*T[4, 4, 18, 12] - 2*T[4, 4, 18, 31] + 
     2*T[4, 4, 21, 1] - 2*T[4, 4, 21, 8] - 2*T[4, 4, 21, 12] - 
     2*T[4, 4, 21, 21] - 2*T[4, 4, 21, 31] - 2*T[4, 7, 4, 1] + 
     2*T[4, 7, 7, 4] + 2*T[4, 7, 8, 1] - 2*T[4, 7, 8, 4] + 2*T[4, 7, 8, 7] + 
     2*T[4, 7, 8, 8] + 2*T[4, 7, 8, 21] + 2*T[4, 7, 21, 1] - 
     2*T[4, 7, 21, 4] + 2*T[4, 7, 21, 7] + 2*T[4, 7, 21, 8] + 
     2*T[4, 7, 21, 21] - T[4, 8, 1, 1] - T[4, 8, 1, 24] - T[4, 8, 1, 31] + 
     3*T[4, 8, 4, 1] - T[4, 8, 4, 12] - T[4, 8, 4, 18] - 2*T[4, 8, 7, 4] + 
     2*T[4, 8, 7, 7] - 2*T[4, 8, 8, 1] + 2*T[4, 8, 8, 4] - 2*T[4, 8, 8, 7] - 
     2*T[4, 8, 8, 8] - 2*T[4, 8, 8, 21] + T[4, 8, 11, 18] - T[4, 8, 11, 31] - 
     T[4, 8, 12, 1] + T[4, 8, 12, 18] + T[4, 8, 12, 24] + T[4, 8, 17, 12] - 
     T[4, 8, 17, 24] - T[4, 8, 18, 1] + T[4, 8, 18, 12] + T[4, 8, 18, 31] - 
     2*T[4, 8, 21, 1] + 2*T[4, 8, 21, 4] - 2*T[4, 8, 21, 7] - 
     2*T[4, 8, 21, 8] - 2*T[4, 8, 21, 21] - T[4, 8, 37, 1] + 
     T[4, 8, 37, 24] + T[4, 8, 37, 31] + T[4, 11, 4, 1] - T[4, 11, 4, 12] - 
     T[4, 11, 4, 18] - T[4, 11, 8, 1] + T[4, 11, 8, 18] + T[4, 11, 8, 24] - 
     T[4, 11, 21, 1] + T[4, 11, 21, 12] + T[4, 11, 21, 31] + 
     T[4, 11, 37, 1] - T[4, 11, 37, 24] - T[4, 11, 37, 31] + T[4, 12, 1, 1] + 
     2*T[4, 12, 1, 5] - T[4, 12, 1, 24] - T[4, 12, 1, 31] - 
     2*T[4, 12, 4, 1] + 2*T[4, 12, 4, 4] - 2*T[4, 12, 5, 1] - 
     2*T[4, 12, 5, 5] + T[4, 12, 5, 12] + T[4, 12, 5, 18] + T[4, 12, 5, 24] + 
     T[4, 12, 5, 31] - T[4, 12, 8, 1] + T[4, 12, 8, 18] + T[4, 12, 8, 24] + 
     3*T[4, 12, 12, 1] - 2*T[4, 12, 12, 4] - 2*T[4, 12, 12, 5] - 
     3*T[4, 12, 12, 12] - 3*T[4, 12, 12, 18] + 3*T[4, 12, 18, 1] - 
     2*T[4, 12, 18, 4] - 2*T[4, 12, 18, 5] - 3*T[4, 12, 18, 12] - 
     3*T[4, 12, 18, 18] - T[4, 12, 21, 1] + T[4, 12, 21, 12] + 
     T[4, 12, 21, 31] + T[4, 17, 4, 1] - T[4, 17, 4, 12] - T[4, 17, 4, 18] - 
     T[4, 17, 8, 1] + T[4, 17, 8, 18] + T[4, 17, 8, 24] - T[4, 17, 21, 1] + 
     T[4, 17, 21, 12] + T[4, 17, 21, 31] + T[4, 17, 37, 1] - 
     T[4, 17, 37, 24] - T[4, 17, 37, 31] + T[4, 18, 1, 1] + 
     2*T[4, 18, 1, 5] - T[4, 18, 1, 24] - T[4, 18, 1, 31] - 
     2*T[4, 18, 4, 1] + 2*T[4, 18, 4, 4] - 2*T[4, 18, 5, 1] - 
     2*T[4, 18, 5, 5] + T[4, 18, 5, 12] + T[4, 18, 5, 18] + T[4, 18, 5, 24] + 
     T[4, 18, 5, 31] - T[4, 18, 8, 1] + T[4, 18, 8, 18] + T[4, 18, 8, 24] + 
     3*T[4, 18, 12, 1] - 2*T[4, 18, 12, 4] - 2*T[4, 18, 12, 5] - 
     3*T[4, 18, 12, 12] - 3*T[4, 18, 12, 18] + 3*T[4, 18, 18, 1] - 
     2*T[4, 18, 18, 4] - 2*T[4, 18, 18, 5] - 3*T[4, 18, 18, 12] - 
     3*T[4, 18, 18, 18] - T[4, 18, 21, 1] + T[4, 18, 21, 12] + 
     T[4, 18, 21, 31] - T[4, 21, 1, 1] - T[4, 21, 1, 24] - T[4, 21, 1, 31] + 
     3*T[4, 21, 4, 1] - T[4, 21, 4, 12] - T[4, 21, 4, 18] - 
     2*T[4, 21, 7, 4] + 2*T[4, 21, 7, 7] - 2*T[4, 21, 8, 1] + 
     2*T[4, 21, 8, 4] - 2*T[4, 21, 8, 7] - 2*T[4, 21, 8, 8] - 
     2*T[4, 21, 8, 21] + T[4, 21, 11, 18] - T[4, 21, 11, 31] - 
     T[4, 21, 12, 1] + T[4, 21, 12, 18] + T[4, 21, 12, 24] + 
     T[4, 21, 17, 12] - T[4, 21, 17, 24] - T[4, 21, 18, 1] + 
     T[4, 21, 18, 12] + T[4, 21, 18, 31] - 2*T[4, 21, 21, 1] + 
     2*T[4, 21, 21, 4] - 2*T[4, 21, 21, 7] - 2*T[4, 21, 21, 8] - 
     2*T[4, 21, 21, 21] - T[4, 21, 37, 1] + T[4, 21, 37, 24] + 
     T[4, 21, 37, 31] - T[5, 1, 1, 1] - 2*(T[1, 1, 1, 5] + T[1, 1, 5, 1] + 
       T[1, 5, 1, 1] + T[5, 1, 1, 1]) - 4*T[5, 1, 1, 5] + T[5, 1, 1, 12] + 
     T[5, 1, 1, 18] + 2*T[5, 1, 1, 24] + 2*T[5, 1, 1, 31] + 2*T[5, 1, 4, 1] - 
     2*T[5, 1, 4, 4] - T[5, 1, 5, 12] - T[5, 1, 5, 18] - T[5, 1, 5, 24] - 
     T[5, 1, 5, 31] + T[5, 1, 8, 1] - T[5, 1, 8, 18] - T[5, 1, 8, 24] - 
     2*T[5, 1, 12, 1] + 2*T[5, 1, 12, 4] + 2*T[5, 1, 12, 5] + 
     T[5, 1, 12, 12] - T[5, 1, 12, 24] - 2*T[5, 1, 18, 1] + 
     2*T[5, 1, 18, 4] + 2*T[5, 1, 18, 5] + T[5, 1, 18, 18] - 
     T[5, 1, 18, 31] + T[5, 1, 21, 1] - T[5, 1, 21, 12] - T[5, 1, 21, 31] + 
     T[5, 1, 24, 1] - T[5, 1, 24, 12] - T[5, 1, 24, 31] + T[5, 1, 31, 1] - 
     T[5, 1, 31, 18] - T[5, 1, 31, 24] - 2*T[5, 5, 1, 1] + 
     2*(T[1, 1, 5, 5] + T[1, 5, 1, 5] + T[1, 5, 5, 1] + T[5, 1, 1, 5] + 
       T[5, 1, 5, 1] + T[5, 5, 1, 1]) + 2*T[5, 5, 1, 4] - T[5, 5, 1, 12] - 
     T[5, 5, 1, 18] - T[5, 5, 1, 24] - T[5, 5, 1, 31] - 2*T[5, 5, 5, 1] + 
     T[5, 5, 12, 1] - 2*T[5, 5, 12, 4] - 2*T[5, 5, 12, 5] + T[5, 5, 12, 18] + 
     T[5, 5, 12, 24] + T[5, 5, 18, 1] - 2*T[5, 5, 18, 4] - 2*T[5, 5, 18, 5] + 
     T[5, 5, 18, 12] + T[5, 5, 18, 31] - T[5, 5, 24, 1] + T[5, 5, 24, 12] + 
     T[5, 5, 24, 31] - T[5, 5, 31, 1] + T[5, 5, 31, 18] + T[5, 5, 31, 24] + 
     T[5, 12, 1, 1] + 2*T[5, 12, 1, 5] - T[5, 12, 1, 24] - T[5, 12, 1, 31] - 
     2*T[5, 12, 4, 1] + 2*T[5, 12, 4, 4] - 2*T[5, 12, 5, 1] - 
     2*T[5, 12, 5, 5] + T[5, 12, 5, 12] + T[5, 12, 5, 18] + T[5, 12, 5, 24] + 
     T[5, 12, 5, 31] - T[5, 12, 8, 1] + T[5, 12, 8, 18] + T[5, 12, 8, 24] + 
     3*T[5, 12, 12, 1] - 2*T[5, 12, 12, 4] - 2*T[5, 12, 12, 5] - 
     3*T[5, 12, 12, 12] - 3*T[5, 12, 12, 18] + 3*T[5, 12, 18, 1] - 
     2*T[5, 12, 18, 4] - 2*T[5, 12, 18, 5] - 3*T[5, 12, 18, 12] - 
     3*T[5, 12, 18, 18] - T[5, 12, 21, 1] + T[5, 12, 21, 12] + 
     T[5, 12, 21, 31] + T[5, 18, 1, 1] + 2*T[5, 18, 1, 5] - T[5, 18, 1, 24] - 
     T[5, 18, 1, 31] - 2*T[5, 18, 4, 1] + 2*T[5, 18, 4, 4] - 
     2*T[5, 18, 5, 1] - 2*T[5, 18, 5, 5] + T[5, 18, 5, 12] + 
     T[5, 18, 5, 18] + T[5, 18, 5, 24] + T[5, 18, 5, 31] - T[5, 18, 8, 1] + 
     T[5, 18, 8, 18] + T[5, 18, 8, 24] + 3*T[5, 18, 12, 1] - 
     2*T[5, 18, 12, 4] - 2*T[5, 18, 12, 5] - 3*T[5, 18, 12, 12] - 
     3*T[5, 18, 12, 18] + 3*T[5, 18, 18, 1] - 2*T[5, 18, 18, 4] - 
     2*(-T[1, 1, 5, 5] + T[1, 4, 1, 5] - T[1, 4, 4, 1] + T[1, 4, 4, 4] + 
       T[1, 4, 12, 1] - T[1, 4, 12, 4] - T[1, 4, 12, 5] + T[1, 4, 18, 1] - 
       T[1, 4, 18, 4] - T[1, 4, 18, 5] - T[1, 5, 5, 5] - T[1, 12, 1, 5] + 
       T[1, 12, 4, 1] - T[1, 12, 4, 4] + T[1, 12, 5, 5] - T[1, 12, 12, 1] + 
       T[1, 12, 12, 4] + T[1, 12, 12, 5] - T[1, 12, 18, 1] + 
       T[1, 12, 18, 4] + T[1, 12, 18, 5] - T[1, 18, 1, 5] + T[1, 18, 4, 1] - 
       T[1, 18, 4, 4] + T[1, 18, 5, 5] - T[1, 18, 12, 1] + T[1, 18, 12, 4] + 
       T[1, 18, 12, 5] - T[1, 18, 18, 1] + T[1, 18, 18, 4] + 
       T[1, 18, 18, 5] + T[4, 1, 5, 5] - T[4, 4, 1, 5] + T[4, 4, 4, 1] - 
       T[4, 4, 12, 1] + T[4, 4, 12, 4] + T[4, 4, 12, 5] - T[4, 4, 18, 1] + 
       T[4, 4, 18, 4] + T[4, 4, 18, 5] + T[4, 12, 1, 5] - T[4, 12, 4, 1] + 
       T[4, 12, 4, 4] - T[4, 12, 5, 5] + T[4, 12, 12, 1] - T[4, 12, 12, 4] - 
       T[4, 12, 12, 5] + T[4, 12, 18, 1] - T[4, 12, 18, 4] - 
       T[4, 12, 18, 5] + T[4, 18, 1, 5] - T[4, 18, 4, 1] + T[4, 18, 4, 4] - 
       T[4, 18, 5, 5] + T[4, 18, 12, 1] - T[4, 18, 12, 4] - T[4, 18, 12, 5] + 
       T[4, 18, 18, 1] - T[4, 18, 18, 4] - T[4, 18, 18, 5] - T[5, 1, 1, 5] + 
       T[5, 1, 4, 1] - T[5, 1, 4, 4] - T[5, 1, 12, 1] + T[5, 1, 12, 4] + 
       T[5, 1, 12, 5] - T[5, 1, 18, 1] + T[5, 1, 18, 4] + T[5, 1, 18, 5] - 
       T[5, 5, 1, 1] + T[5, 5, 1, 4] - T[5, 5, 5, 1] + T[5, 5, 12, 1] - 
       T[5, 5, 12, 4] - T[5, 5, 12, 5] + T[5, 5, 18, 1] - T[5, 5, 18, 4] - 
       T[5, 5, 18, 5] + T[5, 12, 1, 5] - T[5, 12, 4, 1] + T[5, 12, 4, 4] - 
       T[5, 12, 5, 5] + T[5, 12, 12, 1] - T[5, 12, 12, 4] - T[5, 12, 12, 5] + 
       T[5, 12, 18, 1] - T[5, 12, 18, 4] - T[5, 12, 18, 5] + T[5, 18, 1, 5] - 
       T[5, 18, 4, 1] + T[5, 18, 4, 4] - T[5, 18, 5, 5] + T[5, 18, 12, 1] - 
       T[5, 18, 12, 4] - T[5, 18, 12, 5] + T[5, 18, 18, 1] - 
       T[5, 18, 18, 4] - T[5, 18, 18, 5]) - 2*T[5, 18, 18, 5] - 
     3*T[5, 18, 18, 12] - 3*T[5, 18, 18, 18] + 
     2*(T[1, 1, 1, 4] + T[1, 1, 1, 5] - T[1, 1, 1, 12] - T[1, 1, 1, 18] + 
       T[1, 1, 4, 12] + T[1, 1, 4, 18] + T[1, 1, 5, 12] + T[1, 1, 5, 18] - 
       T[1, 1, 12, 12] - T[1, 1, 12, 18] - T[1, 1, 18, 12] - 
       T[1, 1, 18, 18] + T[1, 4, 12, 12] + T[1, 4, 12, 18] + 
       T[1, 4, 18, 12] + T[1, 4, 18, 18] + T[1, 5, 12, 12] + 
       T[1, 5, 12, 18] + T[1, 5, 18, 12] + T[1, 5, 18, 18] - 
       T[1, 12, 12, 12] - T[1, 12, 12, 18] - T[1, 12, 18, 12] - 
       T[1, 12, 18, 18] - T[1, 18, 12, 12] - T[1, 18, 12, 18] - 
       T[1, 18, 18, 12] - T[1, 18, 18, 18] + T[4, 12, 12, 12] + 
       T[4, 12, 12, 18] + T[4, 12, 18, 12] + T[4, 12, 18, 18] + 
       T[4, 18, 12, 12] + T[4, 18, 12, 18] + T[4, 18, 18, 12] + 
       T[4, 18, 18, 18] + T[5, 12, 12, 12] + T[5, 12, 12, 18] + 
       T[5, 12, 18, 12] + T[5, 12, 18, 18] + T[5, 18, 12, 12] + 
       T[5, 18, 12, 18] + T[5, 18, 18, 12] + T[5, 18, 18, 18]) - 
     T[5, 18, 21, 1] + T[5, 18, 21, 12] + T[5, 18, 21, 31] - T[5, 39, 5, 1] + 
     T[5, 39, 5, 12] + T[5, 39, 5, 18] - T[5, 39, 5, 41] + T[5, 39, 24, 1] - 
     T[5, 39, 24, 12] - T[5, 39, 24, 31] + T[5, 39, 26, 12] - 
     T[5, 39, 26, 24] - T[5, 39, 26, 41] + T[5, 39, 31, 1] - 
     T[5, 39, 31, 18] - T[5, 39, 31, 24] + T[5, 39, 33, 18] - 
     T[5, 39, 33, 31] - T[5, 39, 33, 41] + T[5, 41, 5, 1] - T[5, 41, 5, 24] - 
     T[5, 41, 5, 31] - T[5, 41, 5, 41] + T[5, 41, 8, 1] - T[5, 41, 8, 18] - 
     T[5, 41, 8, 24] - T[5, 41, 12, 1] + T[5, 41, 12, 18] + 
     T[5, 41, 12, 24] - T[5, 41, 18, 1] + T[5, 41, 18, 12] + 
     T[5, 41, 18, 31] + T[5, 41, 21, 1] - T[5, 41, 21, 12] - 
     T[5, 41, 21, 31] + T[5, 41, 26, 12] - T[5, 41, 26, 24] - 
     T[5, 41, 26, 41] + T[5, 41, 33, 18] - T[5, 41, 33, 31] - 
     T[5, 41, 33, 41] + T[5, 41, 41, 41] + T[7, 3, 7, 41] - T[7, 3, 11, 18] + 
     T[7, 3, 11, 31] - T[7, 3, 17, 12] + T[7, 3, 17, 24] + T[7, 3, 26, 12] - 
     T[7, 3, 26, 24] - T[7, 3, 26, 41] + T[7, 3, 33, 18] - T[7, 3, 33, 31] - 
     T[7, 3, 33, 41] + T[7, 3, 37, 1] - T[7, 3, 37, 24] - T[7, 3, 37, 31] - 
     T[7, 4, 1, 1] - T[7, 4, 1, 24] - T[7, 4, 1, 31] + 2*T[7, 4, 4, 1] - 
     2*T[7, 4, 4, 12] - 2*T[7, 4, 4, 18] + 2*T[7, 4, 7, 7] - T[7, 4, 8, 1] + 
     T[7, 4, 8, 18] + T[7, 4, 8, 24] + T[7, 4, 11, 18] - T[7, 4, 11, 31] - 
     T[7, 4, 12, 1] + T[7, 4, 12, 18] + T[7, 4, 12, 24] + T[7, 4, 17, 12] - 
     T[7, 4, 17, 24] - T[7, 4, 18, 1] + T[7, 4, 18, 12] + T[7, 4, 18, 31] - 
     T[7, 4, 21, 1] + T[7, 4, 21, 12] + T[7, 4, 21, 31] + 3*T[7, 7, 4, 1] + 
     2*T[7, 7, 4, 7] - T[7, 7, 4, 12] - T[7, 7, 4, 18] - 
     2*(T[4, 7, 7, 7] + T[7, 4, 7, 7] + T[7, 7, 4, 7] + T[7, 7, 7, 4]) - 
     T[7, 7, 7, 41] - 3*T[7, 7, 8, 1] + 2*T[7, 7, 8, 4] - 2*T[7, 7, 8, 7] + 
     T[7, 7, 8, 18] + T[7, 7, 8, 24] + T[7, 7, 11, 18] - T[7, 7, 11, 31] + 
     T[7, 7, 17, 12] - T[7, 7, 17, 24] - 3*T[7, 7, 21, 1] + 
     2*T[7, 7, 21, 4] - 2*T[7, 7, 21, 7] + T[7, 7, 21, 12] + 
     T[7, 7, 21, 31] - T[7, 7, 26, 12] + T[7, 7, 26, 24] + T[7, 7, 26, 41] - 
     T[7, 7, 33, 18] + T[7, 7, 33, 31] + T[7, 7, 33, 41] + T[7, 8, 1, 1] + 
     T[7, 8, 1, 24] + T[7, 8, 1, 31] - 3*T[7, 8, 4, 1] + T[7, 8, 4, 12] + 
     T[7, 8, 4, 18] + 2*T[7, 8, 7, 4] - 2*T[7, 8, 7, 7] + 2*T[7, 8, 8, 1] - 
     2*T[7, 8, 8, 4] + 2*T[7, 8, 8, 7] + 2*T[7, 8, 8, 8] + 2*T[7, 8, 8, 21] - 
     T[7, 8, 11, 18] + T[7, 8, 11, 31] + T[7, 8, 12, 1] - T[7, 8, 12, 18] - 
     T[7, 8, 12, 24] - T[7, 8, 17, 12] + T[7, 8, 17, 24] + T[7, 8, 18, 1] - 
     T[7, 8, 18, 12] - T[7, 8, 18, 31] + 2*T[7, 8, 21, 1] - 
     2*T[7, 8, 21, 4] + 2*T[7, 8, 21, 7] + 2*T[7, 8, 21, 8] + 
     2*T[7, 8, 21, 21] + T[7, 8, 37, 1] - T[7, 8, 37, 24] - T[7, 8, 37, 31] - 
     T[7, 11, 4, 1] + T[7, 11, 4, 12] + T[7, 11, 4, 18] + T[7, 11, 8, 1] - 
     T[7, 11, 8, 18] - T[7, 11, 8, 24] + T[7, 11, 21, 1] - T[7, 11, 21, 12] - 
     T[7, 11, 21, 31] - T[7, 11, 37, 1] + T[7, 11, 37, 24] + 
     T[7, 11, 37, 31] - T[7, 17, 4, 1] + T[7, 17, 4, 12] + T[7, 17, 4, 18] + 
     T[7, 17, 8, 1] - T[7, 17, 8, 18] - T[7, 17, 8, 24] + T[7, 17, 21, 1] - 
     T[7, 17, 21, 12] - T[7, 17, 21, 31] - T[7, 17, 37, 1] + 
     T[7, 17, 37, 24] + T[7, 17, 37, 31] + T[7, 21, 1, 1] + T[7, 21, 1, 24] + 
     T[7, 21, 1, 31] - 3*T[7, 21, 4, 1] + T[7, 21, 4, 12] + T[7, 21, 4, 18] + 
     2*T[7, 21, 7, 4] - 2*T[7, 21, 7, 7] + 2*T[7, 21, 8, 1] - 
     2*T[7, 21, 8, 4] + 2*T[7, 21, 8, 7] + 2*T[7, 21, 8, 8] + 
     2*T[7, 21, 8, 21] - T[7, 21, 11, 18] + T[7, 21, 11, 31] + 
     T[7, 21, 12, 1] - T[7, 21, 12, 18] - T[7, 21, 12, 24] - 
     T[7, 21, 17, 12] + T[7, 21, 17, 24] + T[7, 21, 18, 1] - 
     T[7, 21, 18, 12] - T[7, 21, 18, 31] + 2*T[7, 21, 21, 1] - 
     2*T[7, 21, 21, 4] + 2*(T[1, 1, 4, 1] - T[1, 1, 4, 4] + T[1, 1, 4, 7] - 
       T[1, 1, 8, 1] + T[1, 1, 8, 4] - T[1, 1, 8, 7] - T[1, 1, 21, 1] + 
       T[1, 1, 21, 4] - T[1, 1, 21, 7] + T[1, 4, 1, 1] - T[1, 4, 4, 1] + 
       T[1, 4, 7, 4] - T[1, 4, 7, 7] + T[1, 4, 8, 1] - T[1, 4, 8, 4] + 
       T[1, 4, 8, 7] + T[1, 4, 21, 1] - T[1, 4, 21, 4] + T[1, 4, 21, 7] - 
       T[1, 8, 1, 1] + T[1, 8, 4, 1] - T[1, 8, 7, 4] + T[1, 8, 7, 7] - 
       T[1, 8, 8, 1] + T[1, 8, 8, 4] - T[1, 8, 8, 7] - T[1, 8, 21, 1] + 
       T[1, 8, 21, 4] - T[1, 8, 21, 7] - T[1, 21, 1, 1] + T[1, 21, 4, 1] - 
       T[1, 21, 7, 4] + T[1, 21, 7, 7] - T[1, 21, 8, 1] + T[1, 21, 8, 4] - 
       T[1, 21, 8, 7] - T[1, 21, 21, 1] + T[1, 21, 21, 4] - T[1, 21, 21, 7] - 
       T[4, 4, 1, 1] + T[4, 7, 4, 1] - T[4, 7, 7, 4] + T[4, 7, 7, 7] - 
       T[4, 7, 8, 1] + T[4, 7, 8, 4] - T[4, 7, 8, 7] - T[4, 7, 21, 1] + 
       T[4, 7, 21, 4] - T[4, 7, 21, 7] + T[4, 8, 1, 1] - T[4, 8, 4, 1] + 
       T[4, 8, 7, 4] - T[4, 8, 7, 7] + T[4, 8, 8, 1] - T[4, 8, 8, 4] + 
       T[4, 8, 8, 7] + T[4, 8, 21, 1] - T[4, 8, 21, 4] + T[4, 8, 21, 7] + 
       T[4, 21, 1, 1] - T[4, 21, 4, 1] + T[4, 21, 7, 4] - T[4, 21, 7, 7] + 
       T[4, 21, 8, 1] - T[4, 21, 8, 4] + T[4, 21, 8, 7] + T[4, 21, 21, 1] - 
       T[4, 21, 21, 4] + T[4, 21, 21, 7] + T[7, 4, 1, 1] - T[7, 7, 4, 1] + 
       T[7, 7, 7, 4] + T[7, 7, 8, 1] - T[7, 7, 8, 4] + T[7, 7, 8, 7] + 
       T[7, 7, 21, 1] - T[7, 7, 21, 4] + T[7, 7, 21, 7] - T[7, 8, 1, 1] + 
       T[7, 8, 4, 1] - T[7, 8, 7, 4] + T[7, 8, 7, 7] - T[7, 8, 8, 1] + 
       T[7, 8, 8, 4] - T[7, 8, 8, 7] - T[7, 8, 21, 1] + T[7, 8, 21, 4] - 
       T[7, 8, 21, 7] - T[7, 21, 1, 1] + T[7, 21, 4, 1] - T[7, 21, 7, 4] + 
       T[7, 21, 7, 7] - T[7, 21, 8, 1] + T[7, 21, 8, 4] - T[7, 21, 8, 7] - 
       T[7, 21, 21, 1] + T[7, 21, 21, 4] - T[7, 21, 21, 7]) + 
     2*T[7, 21, 21, 7] + 2*T[7, 21, 21, 8] + 2*T[7, 21, 21, 21] - 
     2*(T[1, 8, 8, 8] + T[1, 8, 8, 21] + T[1, 8, 21, 8] + T[1, 8, 21, 21] + 
       T[1, 21, 8, 8] + T[1, 21, 8, 21] + T[1, 21, 21, 8] + 
       T[1, 21, 21, 21] + T[4, 1, 8, 8] + T[4, 1, 8, 21] + T[4, 1, 21, 8] + 
       T[4, 1, 21, 21] + T[4, 4, 1, 8] + T[4, 4, 1, 21] + T[4, 4, 4, 1] + 
       T[4, 4, 4, 7] - T[4, 4, 4, 8] - T[4, 4, 4, 21] + T[4, 4, 7, 8] + 
       T[4, 4, 7, 21] - T[4, 4, 8, 8] - T[4, 4, 8, 21] - T[4, 4, 21, 8] - 
       T[4, 4, 21, 21] + T[4, 7, 8, 8] + T[4, 7, 8, 21] + T[4, 7, 21, 8] + 
       T[4, 7, 21, 21] - T[4, 8, 8, 8] - T[4, 8, 8, 21] - T[4, 8, 21, 8] - 
       T[4, 8, 21, 21] - T[4, 21, 8, 8] - T[4, 21, 8, 21] - T[4, 21, 21, 8] - 
       T[4, 21, 21, 21] + T[7, 8, 8, 8] + T[7, 8, 8, 21] + T[7, 8, 21, 8] + 
       T[7, 8, 21, 21] + T[7, 21, 8, 8] + T[7, 21, 8, 21] + T[7, 21, 21, 8] + 
       T[7, 21, 21, 21]) + T[7, 21, 37, 1] - T[7, 21, 37, 24] - 
     T[7, 21, 37, 31] + T[7, 41, 5, 1] - T[7, 41, 5, 24] - T[7, 41, 5, 31] - 
     T[7, 41, 5, 41] + T[7, 41, 8, 1] - T[7, 41, 8, 18] - T[7, 41, 8, 24] - 
     T[7, 41, 12, 1] + T[7, 41, 12, 18] + T[7, 41, 12, 24] - 
     T[7, 41, 18, 1] + T[7, 41, 18, 12] + T[7, 41, 18, 31] + 
     T[7, 41, 21, 1] - T[7, 41, 21, 12] - T[7, 41, 21, 31] + 
     T[7, 41, 26, 12] - T[7, 41, 26, 24] - T[7, 41, 26, 41] + 
     T[7, 41, 33, 18] - T[7, 41, 33, 31] - T[7, 41, 33, 41] + 
     T[7, 41, 41, 41])))/(ab[1, 3, 4, 7]*ab[2, 5, 6, 7]*
  seven[5, 2, 1, 4, 3, 7, 6])

